Uncharged and charged anisotropic like--Durgapal stellar model with vanishing complexity

In this work we use the vanishing complexity factor as a supplementary condition to construct uncharged and charged like--Durgapal models. We provide the $g_{tt}$ component of the metric of the well-known Durgapal IV and V solutions and a particular form for the anisotropy, related to the electric charge, to close the system of differential equations. The physical acceptance of the models is discussed.

==> complexity.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    228690,       5078]
NotebookOptionsPosition[    220341,       4940]
NotebookOutlinePosition[    220833,       4958]
CellTagsIndexPosition[    220790,       4955]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "YTF", ",", "\[Rho]", ",", "pr", ",", "pt", ",", "\[CapitalPi]", ",", 
   "\[Lambda]", ",", "\[Nu]", ",", "\[Kappa]", ",", "Q", ",", "QSol", ",", 
   "Qsol", ",", "c", ",", "A", ",", "M", ",", "e1", ",", "e2", ",", "e3", ",",
    "e4", ",", "EQFinal1", ",", "EQFinal2", ",", "EQFinal3", ",", "c", ",", 
   "q", ",", "d", ",", "a", ",", "d"}], "]"}]], "Input",
 CellChangeTimes->{{3.8262341309524784`*^9, 3.8262341476844397`*^9}, {
  3.8326924328451805`*^9, 3.8326924333376527`*^9}, {3.8356149246876445`*^9, 
  3.835614971218154*^9}, {3.8356150411295834`*^9, 3.8356150496907663`*^9}, {
  3.835615118671289*^9, 3.8356151188077893`*^9}, {3.8356152620352325`*^9, 
  3.835615262452094*^9}, {3.835618759821594*^9, 3.8356187604872036`*^9}, {
  3.835633911608862*^9, 3.835633914325655*^9}},
 CellLabel->
  "In[554]:=",ExpressionUUID->"db11bc90-a114-40ef-8c27-ab1e42ca5e2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]", "=", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"8", "\[Pi]"}], ")"}], 
    RowBox[{"1", "/", "2"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.8324263982523384`*^9, 3.8324264080225453`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"2f673429-4c3f-4bd6-8395-e231098f3e66"],

Cell[BoxData[{
 RowBox[{"EQFinal1", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Kappa]", "2"], 
     RowBox[{"\[Rho]", "[", "r", "]"}]}], "+", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"q", "[", "r", "]"}], "2"], 
     SuperscriptBox["r", "4"]]}], "==", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["r", "2"]], " ", "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       RowBox[{"\[Lambda]", "[", "r", "]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["r", "2"]], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Lambda]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "r"]}], 
      ")"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"EQFinal2", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Kappa]", "2"], 
     RowBox[{"pr", "[", "r", "]"}]}], "-", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"q", "[", "r", "]"}], "2"], 
     SuperscriptBox["r", "4"]]}], "==", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      SuperscriptBox["r", "2"]]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       RowBox[{"\[Lambda]", "[", "r", "]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["r", "2"]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Nu]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "r"]}], 
      ")"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"EQFinal3", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Kappa]", "2"], 
     RowBox[{"pt", "[", "r", "]"}]}], "+", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"q", "[", "r", "]"}], "2"], 
     SuperscriptBox["r", "4"]]}], "\[Equal]", 
   RowBox[{
    FractionBox[
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       RowBox[{"\[Lambda]", "[", "r", "]"}]}]], "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{
        SuperscriptBox["\[Nu]", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "+", " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[Nu]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "2"], "-", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Lambda]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[Nu]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "+", 
      RowBox[{"2", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Nu]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "-", 
          RowBox[{
           SuperscriptBox["\[Lambda]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}], "r"]}]}], 
     ")"}]}]}]}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.7339510666861267`*^9, 3.73395119708897*^9}, 
   3.733951362123783*^9, {3.7349747066423244`*^9, 3.7349747582148805`*^9}, {
   3.7349749148846874`*^9, 3.734974991758873*^9}, {3.7350507042067914`*^9, 
   3.735050705185631*^9}, {3.736431902085167*^9, 3.7364319065941067`*^9}, {
   3.7506305480906873`*^9, 3.7506306140581007`*^9}, {3.751325259032837*^9, 
   3.7513253641567173`*^9}, {3.7513254087620196`*^9, 3.7513256056653423`*^9}, 
   3.7513256714780903`*^9, {3.8275799900620203`*^9, 3.827580006053901*^9}, {
   3.8324263386916757`*^9, 3.8324263719150796`*^9}, {3.832426462652167*^9, 
   3.8324265420217495`*^9}, {3.8326839630361004`*^9, 3.832683966174181*^9}, {
   3.834579724383404*^9, 3.8345797559578624`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"7b0bf0f2-cc1b-42a7-b0a1-533594cdb1f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"pr", "[", "r", "]"}], "-", 
   RowBox[{"pt", "[", "r", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8262335793420076`*^9, 3.8262335862035656`*^9}, {
  3.8262337058060856`*^9, 3.826233716543561*^9}, {3.8267663970077686`*^9, 
  3.826766398992041*^9}},
 CellLabel->
  "In[559]:=",ExpressionUUID->"91ac55c6-9331-43db-8897-ceba9827906f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YTFcalculado", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        RowBox[{"\[Lambda]", "[", "r", "]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Nu]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["\[Lambda]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "-", 
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["\[Nu]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", "r", " ", 
         RowBox[{
          SuperscriptBox["\[Nu]", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
     RowBox[{"4", " ", "r"}]], "//", "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.832116426032011*^9, 3.8321164295326757`*^9}, {
   3.83211660619127*^9, 3.832116615724806*^9}, 3.834153556997732*^9, 
   3.8345786441467495`*^9, 3.83458007614839*^9},
 CellLabel->
  "In[145]:=",ExpressionUUID->"3a061a95-6597-4e2b-80a5-67e497f5a0cd"],

Cell[CellGroupData[{

Cell["Modelo", "Subsubsection",
 CellChangeTimes->{{3.834580083404067*^9, 3.8345800885650506`*^9}, {
  3.8345802980593185`*^9, 3.834580301455881*^9}, {3.835615281026007*^9, 
  3.8356152816848145`*^9}},ExpressionUUID->"c0c14fd0-b094-4667-ac6e-\
317a46b42184"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Nu]", "[", "r_", "]"}], ":=", 
  RowBox[{"Log", "[", 
   RowBox[{"A", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"c", " ", 
        SuperscriptBox["r", "2"]}]}], ")"}], "4"]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8345800905898156`*^9, 3.8345800936271515`*^9}, {
   3.8345801270607357`*^9, 3.8345801419290557`*^9}, {3.834580296307684*^9, 
   3.8345803290883603`*^9}, 3.835439971329257*^9, 3.835612286116871*^9, {
   3.8356149842257843`*^9, 3.8356149878456087`*^9}, {3.835615168262372*^9, 
   3.835615171123412*^9}, {3.835615233953642*^9, 3.835615236512184*^9}, {
   3.835615273328353*^9, 3.8356152755811076`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"80ab280e-771f-49b8-977d-558517769a92"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"YTFcalculado", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8345801641355705`*^9, 3.8345801793490353`*^9}},
 CellLabel->
  "In[561]:=",ExpressionUUID->"b03a401d-26f6-47f3-a2cd-ab53060fd409"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "c", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     RowBox[{"\[Lambda]", "[", "r", "]"}]}]], " ", "r", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", "c", " ", "r"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["\[Lambda]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"c", " ", 
      SuperscriptBox["r", "2"]}]}], ")"}], "2"]]], "Output",
 CellChangeTimes->{
  3.8345803480368853`*^9, 3.83561230189926*^9, 3.8356130355582223`*^9, 
   3.8356149893220196`*^9, 3.8356150565103936`*^9, 3.8356152376494255`*^9, 
   3.835615283360724*^9, 3.835616541225566*^9, 3.8356187843827324`*^9, 
   3.835631031796424*^9, {3.8356327880304403`*^9, 3.835632792071965*^9}, 
   3.8356339852784576`*^9, 3.8356347092600126`*^9},
 CellLabel->
  "Out[561]=",ExpressionUUID->"a78061c1-85f2-4464-9cbf-2260f2ad75f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", "c", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        RowBox[{"\[Lambda]", "[", "r", "]"}]}]], " ", "r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "c", " ", "r"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["\[Lambda]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], "2"]], "\[Equal]", "0"}], ",", 
   RowBox[{"\[Lambda]", "[", "r", "]"}], ",", "r"}], "]"}]], "Input",
 CellChangeTimes->{{3.8345801839843006`*^9, 3.834580192711785*^9}, 
   3.83458035766591*^9, {3.8356123091684647`*^9, 3.8356123112509775`*^9}, {
   3.835613039917696*^9, 3.835613045450223*^9}, {3.83561499431395*^9, 
   3.83561499991028*^9}, 3.8356150607694283`*^9, 3.8356152420583677`*^9, 
   3.8356152878593345`*^9, 3.8356165452201967`*^9, 3.8356187894763055`*^9, 
   3.835631036168858*^9, 3.8356327980371027`*^9, {3.8356339902912254`*^9, 
   3.83563401650264*^9}},
 CellLabel->
  "In[459]:=",ExpressionUUID->"12338f98-1bff-4c80-8bd8-0ef9908978d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Lambda]", "[", "r", "]"}], "\[Rule]", 
    RowBox[{
     TemplateBox[{"1"},
      "C"], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", 
         SuperscriptBox["r", "2"]}]}], "]"}]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.835634011534207*^9, 3.8356340167517614`*^9}},
 CellLabel->
  "Out[459]=",ExpressionUUID->"9b408779-8d2b-4003-9da2-3109bee6f44d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "c1", "]"}]], "Input",
 CellChangeTimes->{{3.8356150705851593`*^9, 3.8356150725725856`*^9}},
 CellLabel->
  "In[460]:=",ExpressionUUID->"e2df7e94-aca8-418c-abe1-db3c4198ed86"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", "[", "r_", "]"}], ":=", 
  RowBox[{"2", " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     RowBox[{"c", " ", 
      SuperscriptBox["r", "2"]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8356123249111347`*^9, 3.8356123380592966`*^9}, {
   3.835613054586154*^9, 3.8356130578815413`*^9}, {3.835615015643511*^9, 
   3.8356150190473757`*^9}, {3.835615069567317*^9, 3.8356150766104403`*^9}, {
   3.8356152513694715`*^9, 3.835615254308442*^9}, {3.8356152957609987`*^9, 
   3.8356152993835936`*^9}, 3.8356165685174284`*^9, {3.8356188124152985`*^9, 
   3.835618816230505*^9}, {3.8356328070762033`*^9, 3.83563280994308*^9}, 
   3.835634026155773*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"d789f8f1-9131-4c9e-ba09-3347c3ea5466"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{"EQFinal1", ",", 
    RowBox[{"\[Rho]", "[", "r", "]"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8345804129328823`*^9, 3.834580430984042*^9}},
 CellLabel->
  "In[563]:=",ExpressionUUID->"54a8773e-c3e6-4b08-8f6a-370eb3fb1750"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Rho]", "[", "r", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      FractionBox[
       RowBox[{"c", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", 
          RowBox[{"c", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"c", " ", 
              SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"c", " ", 
           SuperscriptBox["r", "2"]}]}], ")"}], "3"]], "-", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"q", "[", "r", "]"}], "2"], 
       SuperscriptBox["r", "4"]]}], 
     RowBox[{"8", " ", "\[Pi]"}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.8356328129991484`*^9, 3.8356328266666627`*^9}, 
   3.835634032134085*^9, 3.8356347163907423`*^9},
 CellLabel->
  "Out[563]=",ExpressionUUID->"71b82632-d423-45db-8d35-a7f028f1e8b3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    FractionBox[
     RowBox[{"c", " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"c", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"c", " ", 
            SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], "3"]], "-", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"q", "[", "r", "]"}], "2"], 
     SuperscriptBox["r", "4"]]}], 
   RowBox[{"8", " ", "\[Pi]"}]]}]], "Input",
 CellChangeTimes->{{3.8356130625837636`*^9, 3.8356130699350767`*^9}, 
   3.8356153060344925`*^9, 3.8356165775131245`*^9, 3.835618823809743*^9, {
   3.8356310530736723`*^9, 3.8356310820077505`*^9}, 3.8356328304783*^9, 
   3.835634038126175*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"f396d69c-8930-44e3-ba93-f3180f9a50d9"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"c", " ", 
    RowBox[{"(", 
     RowBox[{"6", "+", 
      RowBox[{"c", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"c", " ", 
          SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"8", " ", "\[Pi]", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"c", " ", 
        SuperscriptBox["r", "2"]}]}], ")"}], "3"]}]], "-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"q", "[", "r", "]"}], "2"], 
   RowBox[{"8", " ", "\[Pi]", " ", 
    SuperscriptBox["r", "4"]}]]}]], "Input",
 CellChangeTimes->{{3.8356415552050123`*^9, 
  3.8356415699434175`*^9}},ExpressionUUID->"f7cd50af-3e29-4ce7-933f-\
8146b891dce8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{"EQFinal2", ",", 
    RowBox[{"pr", "[", "r", "]"}]}], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.834580422218652*^9, 3.8345804428845725`*^9}},
 CellLabel->
  "In[464]:=",ExpressionUUID->"0f527287-aba9-4ff5-85a2-01a449b34c84"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"pr", "[", "r", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"c", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"c", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"c", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], "3"]]}], "+", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"q", "[", "r", "]"}], "2"], 
       SuperscriptBox["r", "4"]]}], 
     RowBox[{"8", " ", "\[Pi]"}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.8345804401051927`*^9, 3.8345804477482014`*^9}, 
   3.8356123672355576`*^9, 3.835613072546318*^9, 3.835615307240247*^9, 
   3.8356165790335555`*^9, 3.835618825291768*^9, 3.8356310831135473`*^9, 
   3.8356328315557404`*^9, 3.8356340398274784`*^9},
 CellLabel->
  "Out[464]=",ExpressionUUID->"6d0c386d-42f4-421e-bf15-e75e92e9f6d7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"c", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"c", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"c", " ", 
           SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"8", " ", "\[Pi]", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], "3"]}]]}], "+", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"q", "[", "r", "]"}], "2"], 
   RowBox[{"8", " ", "\[Pi]", " ", 
    SuperscriptBox["r", "4"]}]]}]], "Input",
 CellChangeTimes->{{3.8356416633666143`*^9, 
  3.835641673956131*^9}},ExpressionUUID->"b2f59780-4acb-49d4-89a9-\
9448d353efa2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pr", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"c", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"c", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"c", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"c", " ", 
          SuperscriptBox["r", "2"]}]}], ")"}], "3"]]}], "+", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"q", "[", "r", "]"}], "2"], 
     SuperscriptBox["r", "4"]]}], 
   RowBox[{"8", " ", "\[Pi]"}]]}]], "Input",
 CellChangeTimes->{{3.835613074217441*^9, 3.83561308107507*^9}, 
   3.8356153117895393`*^9, 3.8356165833359566`*^9, 3.8356188302209516`*^9, 
   3.8356310873916883`*^9, 3.83563283570669*^9, 3.835634045546317*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"8511ca5e-5f9e-493c-877b-e99b051a3b10"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{"EQFinal3", ",", 
    RowBox[{"pt", "[", "r", "]"}]}], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.834580453839666*^9, 3.8345804723018737`*^9}},
 CellLabel->
  "In[466]:=",ExpressionUUID->"c15bd6d9-573a-43d8-91b5-5cfa4f7b210a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"pt", "[", "r", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      FractionBox[
       RowBox[{"6", " ", "c"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"c", " ", 
           SuperscriptBox["r", "2"]}]}], ")"}], "3"]], "-", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"q", "[", "r", "]"}], "2"], 
       SuperscriptBox["r", "4"]]}], 
     RowBox[{"8", " ", "\[Pi]"}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.834580476316867*^9, 3.835612368776086*^9, 
  3.8356130827415543`*^9, 3.8356153140788927`*^9, 3.8356165877431245`*^9, 
  3.835618831334428*^9, 3.8356310882407885`*^9, 3.8356328365292273`*^9, 
  3.8356340493815627`*^9},
 CellLabel->
  "Out[466]=",ExpressionUUID->"0f44991b-cb04-4a8a-a5f8-435345e85a50"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"6", " ", "c"}], 
   RowBox[{"8", " ", "\[Pi]", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"c", " ", 
        SuperscriptBox["r", "2"]}]}], ")"}], "3"]}]], "-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"q", "[", "r", "]"}], "2"], 
   RowBox[{"8", " ", "\[Pi]", " ", 
    SuperscriptBox["r", "4"]}]]}]], "Input",
 CellChangeTimes->{{3.8356417522651157`*^9, 
  3.8356417597987013`*^9}},ExpressionUUID->"28543b31-e66d-49cf-8850-\
4d7d2561c510"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pt", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    FractionBox[
     RowBox[{"6", " ", "c"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], "3"]], "-", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"q", "[", "r", "]"}], "2"], 
     SuperscriptBox["r", "4"]]}], 
   RowBox[{"8", " ", "\[Pi]"}]]}]], "Input",
 CellChangeTimes->{{3.835613084145424*^9, 3.8356130930264797`*^9}, {
   3.835613188508049*^9, 3.8356131886124554`*^9}, 3.835615317940359*^9, 
   3.8356166022259655`*^9, 3.8356188361618657`*^9, 3.8356310922399216`*^9, 
   3.835632841559126*^9, 3.8356340536214523`*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"6153aef8-53fc-4bf9-b493-b39549c5b62a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"pt", "[", "r", "]"}], "-", 
   RowBox[{"pr", "[", "r", "]"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.8356347321744184`*^9, 3.8356347615118585`*^9}},
 CellLabel->
  "In[570]:=",ExpressionUUID->"914751f1-ecfb-4dea-8f08-07fa2c53115d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", 
         SuperscriptBox["c", "2"], " ", 
         SuperscriptBox["r", "2"]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"c", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], "3"]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["c", "3"], " ", 
         SuperscriptBox["r", "4"]}], 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"c", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], "3"]}]], "-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"q", "[", "r", "]"}], "2"], 
        RowBox[{"4", " ", "\[Pi]", " ", 
         SuperscriptBox["r", "4"]}]]}], "\[Equal]", 
      RowBox[{"\[Alpha]", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"q", "[", "r", "]"}], "2"], 
        RowBox[{"4", " ", "\[Pi]", " ", 
         SuperscriptBox["r", "4"]}]]}]}], ",", 
     RowBox[{"q", "[", "r", "]"}]}], "]"}], "//", "FullSimplify"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8356347646838303`*^9, 3.835634799081628*^9}},
 CellLabel->
  "In[574]:=",ExpressionUUID->"92623777-6b8b-45de-aa78-37ad01e1b58c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "[", "r", "]"}], "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "c", " ", "r", " ", 
        SqrtBox[
         RowBox[{"3", "+", 
          RowBox[{"c", " ", 
           SuperscriptBox["r", "2"]}]}]]}], 
       RowBox[{
        SqrtBox["2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"c", " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", 
        SqrtBox[
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", "+", "\[Alpha]"}], 
           SuperscriptBox["r", "4"]]}]]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "[", "r", "]"}], "\[Rule]", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "c", " ", "r", " ", 
       SqrtBox[
        RowBox[{"3", "+", 
         RowBox[{"c", " ", 
          SuperscriptBox["r", "2"]}]}]]}], 
      RowBox[{
       SqrtBox["2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"c", " ", 
           SuperscriptBox["r", "2"]}]}], ")"}], 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"-", 
         FractionBox[
          RowBox[{"1", "+", "\[Alpha]"}], 
          SuperscriptBox["r", "4"]]}]]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.835634783201002*^9, 3.835634799442476*^9}},
 CellLabel->
  "Out[574]=",ExpressionUUID->"08f945fa-498a-49e5-a93b-4c7140711815"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"q", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"c", " ", 
    SuperscriptBox["r", "3"], " ", 
    SqrtBox[
     RowBox[{"3", "+", 
      RowBox[{"c", " ", 
       SuperscriptBox["r", "2"]}]}]]}], 
   RowBox[{
    SqrtBox["2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"c", " ", 
        SuperscriptBox["r", "2"]}]}], ")"}], 
     RowBox[{"3", "/", "2"}]], " ", 
    SqrtBox[
     RowBox[{"1", "+", "\[Alpha]"}]]}]]}]], "Input",
 CellChangeTimes->{{3.8356348009622555`*^9, 3.8356348236876965`*^9}, 
   3.8356348561683044`*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"a9f02487-69c3-4501-a62f-a21757394dc9"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8356347363548746`*^9, 
  3.835634737253255*^9}},ExpressionUUID->"e3a91abd-ef44-4efe-98f8-\
676ed080a481"],

Cell[BoxData[
 RowBox[{"e1", ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     FractionBox[
      SuperscriptBox["Q", "2"], 
      SuperscriptBox["R", "4"]], "-", 
     FractionBox[
      RowBox[{"c", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"c", " ", 
          SuperscriptBox["R", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"c", " ", 
             SuperscriptBox["R", "2"]}]}], ")"}]}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"c", " ", 
          SuperscriptBox["R", "2"]}]}], ")"}], "3"]]}], 
    RowBox[{"8", " ", "\[Pi]"}]], "\[Equal]", "0"}]}]], "Input",
 CellChangeTimes->{{3.8356349128522043`*^9, 3.8356349442706633`*^9}},
 CellLabel->
  "In[582]:=",ExpressionUUID->"7009b930-ddf8-4111-a34c-109d9dd16e91"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Exp", "[", 
   RowBox[{"\[Nu]", "[", "R", "]"}], "]"}], "\[Equal]", 
  RowBox[{"1", "-", 
   FractionBox[
    RowBox[{"2", "M"}], "R"], "+", 
   FractionBox[
    SuperscriptBox["Q", "2"], 
    SuperscriptBox["R", "2"]]}]}]], "Input",
 CellChangeTimes->{{3.8356349536654263`*^9, 3.8356349726084523`*^9}},
 CellLabel->
  "In[583]:=",ExpressionUUID->"474ad900-995e-4e3b-8d4e-83a1dfee00ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"c", " ", 
       SuperscriptBox["R", "2"]}]}], ")"}], "4"]}], "\[Equal]", 
  RowBox[{"1", "+", 
   FractionBox[
    SuperscriptBox["Q", "2"], 
    SuperscriptBox["R", "2"]], "-", 
   FractionBox[
    RowBox[{"2", " ", "M"}], "R"]}]}]], "Output",
 CellChangeTimes->{3.8356349733263397`*^9},
 CellLabel->
  "Out[583]=",ExpressionUUID->"f9539f9a-ddcc-4a97-b923-0fe563817058"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"e2", ":=", 
  RowBox[{
   RowBox[{"A", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"c", " ", 
        SuperscriptBox["R", "2"]}]}], ")"}], "4"]}], "\[Equal]", 
   RowBox[{"1", "+", 
    FractionBox[
     SuperscriptBox["Q", "2"], 
     SuperscriptBox["R", "2"]], "-", 
    FractionBox[
     RowBox[{"2", " ", "M"}], "R"]}]}]}]], "Input",
 CellChangeTimes->{{3.835634975183772*^9, 3.835634981746122*^9}},
 CellLabel->
  "In[584]:=",ExpressionUUID->"e64a297c-7b6e-43b4-891f-b99ece710038"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exp", "[", 
   RowBox[{"-", 
    RowBox[{"\[Lambda]", "[", "R", "]"}]}], "]"}], "\[Equal]", 
  RowBox[{"1", "+", 
   FractionBox[
    SuperscriptBox["Q", "2"], 
    SuperscriptBox["R", "2"]], "-", 
   FractionBox[
    RowBox[{"2", " ", "M"}], "R"]}]}]], "Input",
 CellChangeTimes->{{3.8356349965579324`*^9, 3.83563500761139*^9}},
 CellLabel->
  "In[585]:=",ExpressionUUID->"032613c3-4dd9-45b4-9bf6-a5d454442141"],

Cell[BoxData[
 RowBox[{"e3", ":=", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"c", " ", 
        SuperscriptBox["R", "2"]}]}], ")"}], "2"]], "\[Equal]", 
   RowBox[{"1", "+", 
    FractionBox[
     SuperscriptBox["Q", "2"], 
     SuperscriptBox["R", "2"]], "-", 
    FractionBox[
     RowBox[{"2", " ", "M"}], "R"]}]}]}]], "Input",
 CellChangeTimes->{{3.835635011568376*^9, 3.8356350125825834`*^9}},
 CellLabel->
  "In[586]:=",ExpressionUUID->"f476ff4f-31ea-423e-ab6d-b0cdfd20930b"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"q", "[", "R", "]"}], "2"], "\[Equal]", 
  SuperscriptBox["Q", "2"]}]], "Input",
 CellChangeTimes->{{3.8356350170673594`*^9, 3.835635024912426*^9}},
 CellLabel->
  "In[588]:=",ExpressionUUID->"dcdb2bcd-abd7-4426-9093-39817ffe11db"],

Cell[BoxData[
 RowBox[{"e4", ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["c", "2"], " ", 
     SuperscriptBox["R", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"c", " ", 
        SuperscriptBox["R", "2"]}]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"c", " ", 
         SuperscriptBox["R", "2"]}]}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Alpha]"}], ")"}]}]], "\[Equal]", 
   SuperscriptBox["Q", "2"]}]}]], "Input",
 CellChangeTimes->{{3.8356350276041517`*^9, 3.8356350287159424`*^9}},
 CellLabel->
  "In[589]:=",ExpressionUUID->"8521d5f1-22af-49d1-adf1-9c8c05c8ed44"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"e1", "&&", "e4"}], ",", 
    RowBox[{"{", 
     RowBox[{"Q", ",", "c"}], "}"}]}], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8356350455550056`*^9, 3.8356350657424164`*^9}},
 CellLabel->
  "In[591]:=",ExpressionUUID->"0f99ae9d-b5ec-4131-abb0-2c7985794e41"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q", "\[Rule]", "0"}], ",", 
     RowBox[{"c", "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SqrtBox["3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["R", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"19", "+", 
               RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}]]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["R", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"121", "+", 
             RowBox[{"4", " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"67", "+", 
                RowBox[{"37", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}]], 
        RowBox[{"2", " ", 
         SqrtBox["2"], " ", 
         SqrtBox[
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"8", " ", "\[Alpha]"}]}], ")"}], "3"]}]]}]]}]}], ",", 
     RowBox[{"c", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["R", "2"]}], "+", 
         FractionBox[
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["R", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"19", "+", 
               RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}]]}], 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Alpha]"}]}]]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"]}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q", "\[Rule]", 
      FractionBox[
       SqrtBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          SqrtBox["3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["R", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"19", "+", 
              RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}]]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["R", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"121", "+", 
            RowBox[{"4", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"67", "+", 
               RowBox[{"37", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}]], 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"8", " ", "\[Alpha]"}]}], ")"}], "3"]}]]}]]}], ",", 
     RowBox[{"c", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["R", "2"]}], "+", 
         FractionBox[
          RowBox[{
           SqrtBox["3"], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["R", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"19", "+", 
               RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}]]}], 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Alpha]"}]}]]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["R", "4"]}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"3", " ", 
           SqrtBox["3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["R", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"19", "+", 
               RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}]]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["R", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"121", "+", 
             RowBox[{"4", " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"67", "+", 
                RowBox[{"37", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}]], 
        RowBox[{"2", " ", 
         SqrtBox["2"], " ", 
         SqrtBox[
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"8", " ", "\[Alpha]"}]}], ")"}], "3"]}]]}]]}]}], ",", 
     RowBox[{"c", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["R", "2"]}], "+", 
        FractionBox[
         RowBox[{
          SqrtBox["3"], " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["R", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"19", "+", 
              RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}]]}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Alpha]"}]}]]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q", "\[Rule]", 
      FractionBox[
       SqrtBox[
        RowBox[{
         RowBox[{"3", " ", 
          SqrtBox["3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["R", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"19", "+", 
              RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}]]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["R", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"121", "+", 
            RowBox[{"4", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"67", "+", 
               RowBox[{"37", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}]], 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"8", " ", "\[Alpha]"}]}], ")"}], "3"]}]]}]]}], ",", 
     RowBox[{"c", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["R", "2"]}], "+", 
        FractionBox[
         RowBox[{
          SqrtBox["3"], " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["R", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"19", "+", 
              RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}]]}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Alpha]"}]}]]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "4"]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.835635056045609*^9, 3.835635067398742*^9}},
 CellLabel->
  "Out[591]=",ExpressionUUID->"4ea43ac4-594d-49fb-8c7a-50369eaf6c16"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "=", 
   FractionBox[
    SqrtBox[
     RowBox[{
      RowBox[{"3", " ", 
       SqrtBox["3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["R", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"19", "+", 
           RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}]]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["R", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"121", "+", 
         RowBox[{"4", " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"67", "+", 
            RowBox[{"37", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}]], 
    RowBox[{"2", " ", 
     SqrtBox["2"], " ", 
     SqrtBox[
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"8", " ", "\[Alpha]"}]}], ")"}], "3"]}]]}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.835635082967103*^9, 3.8356350899470806`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"f10c0d4c-fb48-4665-9b89-191ddfb78da6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["R", "2"]}], "+", 
     FractionBox[
      RowBox[{
       SqrtBox["3"], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["R", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"19", "+", 
           RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}]]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Alpha]"}]}]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["R", "4"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.835635101444455*^9, 3.8356351043330913`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"378f9a53-2d14-4cc3-b0d8-86c1cef40e51"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"e1", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.835635107617737*^9, 3.8356351100780973`*^9}},
 CellLabel->
  "In[594]:=",ExpressionUUID->"92dfd56f-b8f8-40bd-bd1b-f38cc49666d0"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.835635110307848*^9},
 CellLabel->
  "Out[594]=",ExpressionUUID->"23e5ebca-b310-4e3b-9475-476018b26d7a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"e4", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.835635111650357*^9, 3.8356351178662167`*^9}},
 CellLabel->
  "In[596]:=",ExpressionUUID->"849b36ac-3138-479d-b194-3445c259e961"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8356351153809357`*^9, 3.8356351182368455`*^9}},
 CellLabel->
  "Out[596]=",ExpressionUUID->"d465523c-a650-4605-ba49-6beeff3a122f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{"e2", ",", "A"}], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.8356351197082705`*^9, 3.83563514085268*^9}},
 CellLabel->
  "In[600]:=",ExpressionUUID->"059fced3-8c7b-4290-8e0f-f5b3407b4085"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"A", "\[Rule]", 
    FractionBox[
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{"2", " ", "M"}], "R"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SqrtBox["3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["R", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"19", "+", 
               RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}]]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["R", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"121", "+", 
             RowBox[{"4", " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"67", "+", 
                RowBox[{"37", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
         RowBox[{"8", " ", 
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"8", " ", "\[Alpha]"}]}], ")"}], "3"]}]]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox[
         RowBox[{
          SqrtBox["3"], " ", 
          SuperscriptBox["R", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"19", "+", 
            RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}], 
         SqrtBox[
          RowBox[{
           SuperscriptBox["R", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"19", "+", 
             RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}]]]}], ")"}], "4"]]}], 
   "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.835635119907301*^9, 3.8356351426852865`*^9}},
 CellLabel->
  "Out[600]=",ExpressionUUID->"21ddc03a-14c7-4ede-b4a3-a3ad001615ec"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "=", 
   FractionBox[
    RowBox[{"16", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox[
        RowBox[{"2", " ", "M"}], "R"], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          SqrtBox["3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["R", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"19", "+", 
              RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}]]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["R", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"121", "+", 
            RowBox[{"4", " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"67", "+", 
               RowBox[{"37", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"8", " ", "\[Alpha]"}]}], ")"}], "3"]}]]}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox[
        RowBox[{
         SqrtBox["3"], " ", 
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"19", "+", 
           RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}], 
        SqrtBox[
         RowBox[{
          SuperscriptBox["R", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"19", "+", 
            RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}]]]}], ")"}], "4"]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.835635144420374*^9, 3.835635148658267*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"22bb95a0-6f04-4bba-ac46-a8d3a946772f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{"e3", ",", "M"}], "]"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.835635165405391*^9, 3.8356351780753646`*^9}},
 CellLabel->
  "In[606]:=",ExpressionUUID->"50eeb9d8-8141-427b-8ea2-a5c94e2c05f6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"M", "\[Rule]", 
    FractionBox[
     RowBox[{"R", " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"10", " ", "\[Alpha]"}]}], ")"}]}], "-", 
        RowBox[{
         SqrtBox["3"], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["R", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"19", "+", 
             RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}]]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"8", " ", "\[Alpha]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SqrtBox["3"]}], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["R", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"19", "+", 
             RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}]]}], "+", 
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"29", "+", 
           RowBox[{"34", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.835635165705271*^9, 3.835635178512159*^9}},
 CellLabel->
  "Out[606]=",ExpressionUUID->"4856b8bc-f46e-43d2-9142-d3e53cb8e0a1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "=", 
   FractionBox[
    RowBox[{"R", " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"4", " ", "\[Alpha]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", 
          RowBox[{"10", " ", "\[Alpha]"}]}], ")"}]}], "-", 
       RowBox[{
        SqrtBox["3"], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["R", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"19", "+", 
            RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}]]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"8", " ", "\[Alpha]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SqrtBox["3"]}], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["R", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"19", "+", 
            RowBox[{"22", " ", "\[Alpha]"}]}], ")"}]}]]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"29", "+", 
          RowBox[{"34", " ", "\[Alpha]"}]}], ")"}]}]}], ")"}]}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8356351803404675`*^9, 3.835635185445068*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"a3994d07-74b7-408b-ae47-b0f14973186f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", "Q", "}"}], "/.", 
    RowBox[{"R", "\[Rule]", "1"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", "1", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.835635255128845*^9, 3.835635393632242*^9}, {
  3.8356354326090097`*^9, 3.8356354816005507`*^9}, {3.8356355116808205`*^9, 
  3.8356355263852167`*^9}, {3.835642936793515*^9, 3.8356429559432087`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"59364d81-60fc-4b5b-83c8-7a62fa0ed089"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVjn0w1Akcxnc5rFWs/bFKekVTFzJJJTd9v0leii7yltqtVCpdXueSqfNS
q5drtrxsekH2rs7roiKlHNKF7frtq5fdratGN0KOFdbZ9XLuj2c+88x85pln
eVRc8FEDCoUSOJf/KW/ut6ZQNHB6ZDr0UZ4aso3fJRsbaUDe4neKw1fD7gCx
ah5dA6MnwpaZ5ahB3P2ocKGVBsIchRHRPDWIhs46uq3SAAo/0x24ami2M3eP
3q2BYY8wz4YENVSdWRfyRqCBkKABKidQDVdcz+bc2joCERe/Bu01VoPTmjHr
LXe/Qtsly2dNSSr4BFlf2j+NgroyLsljVAk7+Z46zYpxiLpan77rnBIESWKL
lT9p4WddvPa8gRJop7jJ2DwBlaL9adSb3cAeWd57bMkkFH+Z+qVoVTcceSzm
OZ3WQSzj26rBF12Qmnv3UledHp4UpJS3RndB5lToZR5zGsoqvfzzaV1QlOb6
dnX4DAjTnL2aajvhpJftscM3ZuFfCvu9eXQnWLaPT4UkU3BGPTEYbtUJE/q4
4ZgFVHRcG50R8GcH7BlnHzVpo+KGBdFrDqR1wOVriuTERAN0Hk+Y6t3YAW21
kW67mYa44YmqTDKhgHOC0MTaJkMsfCtNHahVgOfCqMirh75BT5ogRXRGAfHh
Pa/6GEbodLPVdtZDAanuA6TV70YY6yIPvz0jhzyBYVoN2xg9ucevWInk4CDL
qlGamWDtFoGMki2Hhmtrs+OrTND0eX3KQY4cnAdDzboDaTh/iWzW10UOVhYa
2h86Gvoa9SU26GVg1JRfbV9gig9+LM4xEsvgh/XPVaY76WhmsmhcVygDoX+U
oFFLx496G/tt8TLQfrFl9OaZIcutBlQ+Mqjb42vI956HPoG0pxsWySDdL7Oo
tncekvRyddGoFFb8tUN5L3M+pjKk3C5SCp4bufyF68zxbHD24aHfpMBeIpmk
KsxR7hbGqcqQgvY1ryc+wwKdRPdkx/dJIcBg7ebVTAaa+931vrVJCvThyCBq
FANbhPSiHTZSuNCI5QVPGejuUBe/uE8CGSHV4Qmmlhj74GHqaIkENpPdPqaH
LLFSsFG+4IgEPlh7c2lPLFGzvZ1lZy8BU0cP1lYTJgZs2zbR81kMQ6y+/u84
TJTos0/al4khQrKUmVjNRDvpV+iJE0N1eP5l81kmfp8SajC2SQwvWqQYG0qg
pqTkVPEMCRFj1wJNiglsZWV/iBGR0Cr2co0rITBrfUV1WjsJ68u0zO5SAjm2
3Bv8NhIsOBxlcQWBn1VHfm18Nee3OR/2eUhgdy63mWghwT3/zZnMBgJvlwab
tTwjgelFv2+oIPBA0tRLFyEJ6XaNF092EOiVm77dp4KEIW3CCUUngcvq9r5j
l5MgqlC53FMSGKuf9ueVzvnWZfVe7wksPVHj8M99Eob7fCUZ/QRe9NF3PCgk
Yf9L/cP+AQKHB/3LRQUkvC6s5gcNErj9RT2/J5+E4mCbyOXDBPJYmlKrOyRw
Gnr/bh4jcJLHFqfkkfAm707bKi2Bu+r3BeTeIGFzwq7yrAkCzWMOfRDySbBe
WRd3UEdgBv+098ccEs5TYoLb9XP/hWksXTYJGvVid9dpArmZF6aJuc55LLO5
NUMgdSR10jlrbv96pm52lkC75li633US/gNcEVQT
       "]]},
     Annotation[#, "Charting`Private`Tag$22666#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1., 0.23093510159878938`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{1, 5}, {0.23093510159878938`, 0.4154477920308389}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8356354728652153`*^9, 3.835635481859706*^9}, {
  3.8356355170179915`*^9, 3.835635526560091*^9}, {3.835642943272755*^9, 
  3.8356429561151705`*^9}},
 CellLabel->"Out[54]=",ExpressionUUID->"3d316691-4f62-4e37-bc60-d2b3361ed685"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Rho]", "[", "r", "]"}], "/.", 
    RowBox[{"R", "\[Rule]", "1"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", ",", "20", ",", "21"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.835635488923521*^9, 3.8356354964557724`*^9}, {
  3.835635533325071*^9, 3.8356355364846888`*^9}, {3.835642155744113*^9, 
  3.835642156975601*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"2fafc914-be36-4cde-9947-913ffa34ddeb"],

Cell[BoxData[
 GraphicsBox[{{}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{20., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{20, 21}, {0., 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8356354894729276`*^9, 3.8356354968206534`*^9}, 
   3.835635536650667*^9, 3.835642157392908*^9, 3.8356422158086786`*^9, 
   3.8356422469818783`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"9fa21ebb-ecb6-4346-b4e6-05de065e5493"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Rho]", "[", "r", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Alpha]", "\[Rule]", "0"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"\[Rho]", "[", "r", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Alpha]", "\[Rule]", "1"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"\[Rho]", "[", "r", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Alpha]", "\[Rule]", "3"}]}], "}"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Dashed", ",", " ", 
        RowBox[{"Dashing", "[", "Large", "]"}]}], "\[IndentingNewLine]", 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Green", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Green", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}]}], 
     "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<r\>\"", ",", "\"\<\[Rho]\>\""}], "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "500"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Black"}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8356355450397167`*^9, 3.8356355613188043`*^9}, {
  3.8356356611680465`*^9, 3.835635661254202*^9}, {3.835636670699436*^9, 
  3.8356366970965757`*^9}, {3.835642232820565*^9, 3.83564224172607*^9}, {
  3.8356422797542877`*^9, 3.8356423105413027`*^9}, {3.8356425029241037`*^9, 
  3.835642620332365*^9}, {3.8356432730706406`*^9, 3.835643396218486*^9}, {
  3.8356443590895953`*^9, 3.835644373699433*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"6ec6a3cd-656b-4054-b307-d28e0f309e8b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], Thickness[0.005], Opacity[1.], LineBox[CompressedData["
1:eJwV1Hk4lYkXB/AoZWJsYypKUihrMrbWb0ZRRNmTJSLGkmwttEi5UnFp6JLt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       "]]},
     Annotation[#, "Charting`Private`Tag$40505#1"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], Thickness[0.005], Opacity[1.], Dashing[Large], 
      LineBox[CompressedData["
1:eJwV0nk8lAkYB3AhWcnVaXKsRClNsqIDv1qVkmzOUpKrRHIk6diEpVRINUmS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       "]]},
     Annotation[#, "Charting`Private`Tag$40505#2"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], Thickness[0.005], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV0Xk4lQkDBXBUUk32ZrInS2O7KEnNNKcGEVpkL9mXqEQSqUnWEsrodrMl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       "]]},
     Annotation[#, "Charting`Private`Tag$40505#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.030924737991228315`},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"\[Rho]\"", TraditionalForm], None}, {
     FormBox["\"r\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->500,
  LabelStyle->{FontSize -> 18, FontFamily -> "Times", 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.835635561535504*^9, 3.8356356617036796`*^9, {3.835636672801033*^9, 
   3.8356366975233374`*^9}, {3.835642239580137*^9, 3.835642242231635*^9}, {
   3.8356422826017885`*^9, 3.8356423112972097`*^9}, {3.8356425034294558`*^9, 
   3.8356426255269938`*^9}, {3.8356432775275803`*^9, 
   3.8356433965537744`*^9}, {3.8356443604644337`*^9, 3.8356443741282873`*^9}},
 CellLabel->"Out[88]=",ExpressionUUID->"addb611e-7030-4e48-8fd3-070abe83559b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"pr", "[", "r", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Alpha]", "\[Rule]", "0"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"pr", "[", "r", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Alpha]", "\[Rule]", "1"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"pr", "[", "r", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Alpha]", "\[Rule]", "3"}]}], "}"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Dashed", ",", " ", 
        RowBox[{"Dashing", "[", "Large", "]"}]}], "\[IndentingNewLine]", 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Green", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Green", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}]}], 
     "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<r\>\"", ",", "\"\<\!\(\*SubscriptBox[\(P\), \(r\)]\)\>\""}],
      "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "500"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Black"}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.835635653163393*^9, 3.8356356640325017`*^9}, {
  3.8356423239955454`*^9, 3.8356423325210943`*^9}, {3.8356425126567645`*^9, 
  3.8356425182042623`*^9}, {3.835642638690736*^9, 3.8356426483092537`*^9}, {
  3.8356434064744115`*^9, 3.8356434184970856`*^9}, {3.835644398628992*^9, 
  3.8356444042362967`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"ffe477ca-86d1-45c5-83e5-d0458d074b42"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], Thickness[0.005], Opacity[1.], LineBox[CompressedData["
1:eJwV0nk41IkDBvAcZSShsmJJuUrLZG334tVSxFauSCaNlRStSMqxpSkjcm8S
EnIfTUMMYUSZsq4IhVzzFXJ/q19Stvh994/3eZ/Pn+/zvBv+OGvjJrpkyZK/
qfzXFm5jL2vHDxu51j4bkHIhIG6i5D2ouBXRBl9W/+df0hJTShRNYfDP3RIa
5WFlDdZFrYNw31ZeLU7ZsqXr4V1FO6wY2qu/yCSgEamSvajqCPojS7kvlL9Z
uN520XLGU92moyTliZBOgUuCC2pN61eOUHY4MVf9t+IJSEaY6PZQFpgoldel
nESkkmlZE2U9dcOiT6qnIZvUks+nnCLKzNfM9ITbzhGJ+5RpQ1cz7LW8QC+L
bUuiXClsb6mz8waN8VoslLK31QkLRoIPvBb597wp92+5bhKleB5yVhEqeyjH
p62t1XTyQ5jrtX+1KFvIFBg8TrmAaWNDUynKZTPN20jVAKRsVPmh9TiBM87O
D6+7BMJh1iHtAWW1FyR9fWYQmuQv34ykHM1Ztcla6zK2dlfxTSjvVcnKGncP
xtCdqQ/KlC8/T5Z9YncFebO7//7kTGDrdp0oxwQWJjin1qRRTpc/FHpDMQTm
14rWE8cIBLXcFthXhoDjf66IQ9meLRRVd2LjYHFboT/lFbM+wVUpoZBLKhyR
pOzfGe8/pRqOBvfv7ooMAraR/WWPasNR3lJj3+NEgG6qNRvicgNxMzXFtykP
l5T7qGRGYJVn530ZytY333gc1IrG59HxiilHAjqW6vlK9dFwff+zdDplmtiZ
d6PuMbB/E9RiTfl4xUJxjV0svuewbhUdISCvHUs/khAHvfLT+5wcCLBoJRvD
FeORfXLNPjc7ApvN4sIeesdjOau687MtgXb22fHe+nhwdaUjQylriOkU0i/c
gkmAvV+6DYHn37Pone0JmK/h7XhsRe39X8I21cgkRPF25N77nQDvZ78E87dJ
SHyyuUuesrO37ZzP7mSQ7I/6YZYEuNMyFYKxZJgdGfFytyBgMxZm4LE3BXLl
ggUZcwKJ/YEmvIVUtGtuKZU0IbBH2TFr4HAadt+qr2b+Rv316I6lNE4aZHVV
5nh7CKybCnDl6KYjfN3q+aPGBM6e3q65pC8d3K/d5jGGBFad4OZl78xAsEzS
/ns7CBxxvMd9/yEL+ZxD/57ZTIDstVueoZSNyqPBqUnaBEKdaW62JtlIXRXH
E2wiUOJ6VqksPhv/OF4z/mEjgZVehuygHTko2df/MkedwLOrPUeXXcrFrcB3
mpeVCejfl1umTCuAwmO1RglpAg30Z8wWvQKY189fFVtBgFnsX3XZsQC+V/9X
8X05gaiyQW+ioADnvYoyp2kExmo5vTkHCjG24bB3lTiB1Ff7i3++eR8KFxoh
800IqUUWw2wdF+e3JjOSx4VIPO3grLOPi2bOTOqZMSE0OnWYcl5cCLV/DDR8
J4RRfpdrbzUXBe3h394MC1GRn8ArpxehR55nsFQoxLTtFN/yRRF8Gp3EFF4L
cTjvdpOv9EOEW+4N038ihKb1zFhdRCluTuYVu9wUQinYbLf7vVJMWrhd48cJ
IctJj1heXgqVP4Na5WOFmKfZ0q2HSrHtry09dZFCtNWW+w7s5MGT+ZNAOlSI
QD3WwpcRHvzJXLajvxAvZNasoRuXo+phx85XTkJcfLELiZ8qkFhpNnx1nRAK
pXIDIiI1uNGrviz/10GUDZk0txo8hSGjMunNYj+eetz90XFKgOiqtyJdBX2Y
1TKU4fxZj1EjOH2074Xo10LZHzUboW5V7fS5swfbF5lltg+a8TzALnHGpRvN
IVtfPN/ciuG5yf5NH15DNXbya/5MG2pFv3oGMV9hcm5w4JVeOxJbWxUcZjqQ
NVHVuDK6A3sFH6sPubVjpUouOTzcCedHdQwjsg2Rp3kn0zVeY8JO/VibUSs+
GxcOnwruwqm1HiwytBnn9QWlP9R1w09bef/AukYMPhBEvNzwBhbsxy4D+fX4
16PzjnZgL/ixedygU8/w0x6JhZNVfcjOueMkfq4OZhkb3IsVBpBt+HIFw/8J
LqocVyMYgyh6H3OaGVYDnanDUl0HhHj04GQw4xwfq2Xe0wTzQnQe8hAzOV4B
8Zo7XPUUAr6VqfLaNWXw3FrVI2k5BLd6NX6HVikK9/+R/vjzEBpmCm3suoox
O6kkO5rwFtJxRVE6Ai54tmZi8abDONI0JyIyWYhgc3Za6egw9K2ui7UW5mFD
v0V3JnsEoRKakuYN2di9IyReUX8UEkpXRGw+Z4CxrvWrSMcoHgfmvFK/nY7Z
xqghb9Y7rP+zr/9GTAoSxZ3P22iM4ZbfvKFzcSJWD/AyRAVjmCi43txtdgtL
L7HsdvmMI8vvdSttLg5L8p25Q6smoHEnx8vXLRrnkrlRq55OgJObUaUlFY7q
n8Jocl6T+JimlCTCDIGcxTmdqyunYJ+dXdlw6Qr6dNs6AvhTmK6QUlD4KwBF
qdAYdp5GktolwwUTXxzjbpdTWZjGMkZjbUCuJ66w77H6CmbQ9Klbq1XXBZwx
lTsrfycRGzdCxklZI+wumzlwkMQFuYvm7U+tcMJmWvOBNQl/doXurkArKPP5
RQccSHC5UYWf2g/hRozT88g/SAxjmWnszQM4tT3pw/IAEkNPDk6Kqe+HWsga
c4kcEg7P+JIjAcZY2PmXdFceifilnlnX3wI902/bcwpJhG/Win/dYYRYh5Jj
+4pJzAlqL20sM8DiZhtfNp+E7sGnS6JZO9H3MiZVrIOEFX3hhP4vengUOufa
8YrEgk3mYpMDHfG/HtfO7CYR8VH00gELHVhm00t/GyBxRK111139Taj0b2lg
jZNYX7N0m4vseiTobouxniIRfMHdeK28MnyGUuw2kCTavi0cS5Zai02/nxms
/UTiehIj12hBBuIinVmxcyQWXR4YGX+RgJD3qwdznsT+Lj83jelFI75H5ha9
7yRGJxNHGoZJo9uqUrOLiySaX4hfYEnKGP0fNCaDnQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$40864#1"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], Thickness[0.005], Opacity[1.], Dashing[Large], 
      LineBox[CompressedData["
1:eJwV1Xs0lIkbB3BJVtpcSiu3JJdSolS0St9EqaRyzxImt1IrKiu07lOE0NqJ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       "]]},
     Annotation[#, "Charting`Private`Tag$40864#2"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], Thickness[0.005], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV0nk41IseBnCKqG6203KIVJa2MakspfTWkRTlXEuk7DvJkjZKmi4OZesc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       "]]},
     Annotation[#, "Charting`Private`Tag$40864#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(P\\), \\(r\\)]\\)\"", TraditionalForm], 
     None}, {
     FormBox["\"r\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->500,
  LabelStyle->{FontSize -> 18, FontFamily -> "Times", 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8356356538873043`*^9, 3.8356356642958317`*^9}, 
   3.835642332843248*^9, 3.8356425193862762`*^9, 3.8356426486768255`*^9, 
   3.835643419670185*^9, 3.8356444045800395`*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"94328771-ad41-440b-9439-9eef79c906b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"pt", "[", "r", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Alpha]", "\[Rule]", "0"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"pt", "[", "r", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Alpha]", "\[Rule]", "1"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"pt", "[", "r", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Alpha]", "\[Rule]", "3"}]}], "}"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Dashed", ",", " ", 
        RowBox[{"Dashing", "[", "Large", "]"}]}], "\[IndentingNewLine]", 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Green", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Green", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}]}], 
     "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<r\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(P\), \(\[Perpendicular]\)]\)\>\""}], "}"}]}], 
   ",", 
   RowBox[{"ImageSize", "\[Rule]", "500"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Black"}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8356435920360374`*^9, 3.8356436045492325`*^9}, {
  3.8356444092859325`*^9, 3.835644414071103*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"d65b724e-798e-4536-a644-c82ac1d4a30b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], Thickness[0.005], Opacity[1.], LineBox[CompressedData["
1:eJwV0ns01AkUB/A8KpJQWbEkeZRisrb34qsor628Ipk0VlK00kN5bGnKiBA2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       "]]},
     Annotation[#, "Charting`Private`Tag$41223#1"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], Thickness[0.005], Opacity[1.], Dashing[Large], 
      LineBox[CompressedData["
1:eJwV1Gk8lIsXB3DULakU2ghjL2Wr0KL6VZLtVtdSEncQCqlIZSvuFCXG2mTJ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       "]]},
     Annotation[#, "Charting`Private`Tag$41223#2"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], Thickness[0.005], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV0nk4lQkbBnCh0iZKmWNNHWeIJIWiumdGRlEaISkdRBnqK2JKKRLKGuXY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       "]]},
     Annotation[#, "Charting`Private`Tag$41223#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(P\\), \\(\[Perpendicular]\\)]\\)\"", 
      TraditionalForm], None}, {
     FormBox["\"r\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->500,
  LabelStyle->{FontSize -> 18, FontFamily -> "Times", 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.835643597470001*^9, 3.8356436053447742`*^9}, 
   3.8356444147433405`*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"6109ea48-3c1d-43ed-b23a-804a49fad8c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"pt", "[", "r", "]"}], "-", 
        RowBox[{"pr", "[", "r", "]"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Alpha]", "\[Rule]", "0"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"pt", "[", "r", "]"}], "-", 
        RowBox[{"pr", "[", "r", "]"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Alpha]", "\[Rule]", "1"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"pt", "[", "r", "]"}], "-", 
        RowBox[{"pr", "[", "r", "]"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Alpha]", "\[Rule]", "3"}]}], "}"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Dashed", ",", " ", 
        RowBox[{"Dashing", "[", "Large", "]"}]}], "\[IndentingNewLine]", 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Green", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Green", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}]}], 
     "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<r\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(P\), \
\(\[Perpendicular]\)]\)-\!\(\*SubscriptBox[\(P\), \(r\)]\)\>\""}], "}"}]}], 
   ",", 
   RowBox[{"ImageSize", "\[Rule]", "500"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Black"}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.835642763677699*^9, 3.8356427843422937`*^9}, {
  3.8356436114151764`*^9, 3.8356436428954268`*^9}, {3.835644419934596*^9, 
  3.8356444498410015`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"a1d96871-4f66-4b68-99f3-fb9a6acf10cb"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], Thickness[0.005], Opacity[1.], LineBox[CompressedData["
1:eJxF0QlIU3EcwPFNjSxJm12sUllp5ZVRZte/tFxZHpVzYpI9h01TK9MStCh0
4To8csQoy2selTZ0mlMqXwc6jMSzaWrZVmvZdM4paGKRq+j/fj54PD58/7//
+z8eK+ocJ9qMRqMF/b3/Pf2jdd2vh0P30PBl4bsyUc309P4vCdpSnFdQx2R7
Uz2gve9JIZMLPYw//eI2kw/+5HHdN4eZDJYsO3Itk5kBFljWrb/JFFMmj4WX
yMYnymF/K5Mgws9eBnYKHtM1Z8lhPqVjh3fe5DPwCjlDRae/whaRDRrftk7U
BPNN8YWrwkcV2BXk1LrdNlVn30A3m5EuXuXUCvYy8RpCqttgv7YMz44Wl07o
DiL9TOVYF5xfP61W9W56B718pLHV+paSmkfWdo+MWm0P9Oy4+hiJ43vsdPTD
R6qNTeuDnrxZIV/e3A9WVyuyulkfYP2v+J5850sfobvunT8b0zgI9itlnapd
oQKn2EWu+RKhBruNhlr1BX0GL7EZt1T8pJyILF7ly9YWfAGf9mwcWBCggfdL
D0VJXv6gnEhO6VcuHrrzFZtH1of4mYvZWphPOygslg+BSdYn//4y4TfoO7dl
iJmbh2A+wr5zhq6knIqmWnM0iYLv2EdRngWRzHHUYSeTS1T1pWYKHXzPvCsC
7o6kYTCtkpBpbEdg//P3ZTm2TZRj0QvXG5aMBD2ch+F/3u2q9Sg2Hw26dykv
kpS5qKbI21FLGLB90AmZF8Nu1gA9XVgiGHw8hk2gKp1dvnWgEfqNQiFPdZhy
KOJzDE7VwUZYv5oka4LCsNO5KDP3eEt2FNX3o1ivexMLL1I9Aa3JWHpw/kOq
s9Hs9suL+ipgnhwwfH33UEqZQKKwuhMHarF5fGRy4VwQklSPQ4PduUXmyrn9
nl6bPqnsxfZhk+Jdkc5l/dhdSSjgwUb5PhW2hEDPU9vfCobnfMd9a27wKLaI
QEmaAi7LiJ0ahzYEnlG/nqTOw0UW9J5y0bQR/t/n+l3xvJ/Y2QQi48s8Nv3G
JrjkXQerKZNpbv0fit5yCg==
       "]]},
     Annotation[#, "Charting`Private`Tag$42105#1"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], Thickness[0.005], Opacity[1.], Dashing[Large], 
      LineBox[CompressedData["
1:eJwd13k8VF8bAPAhSiqklSzJUmqSslP3IbINshayRrZkiaKSpRAazEx+kuyS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       "]]},
     Annotation[#, "Charting`Private`Tag$42105#2"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], Thickness[0.005], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwt13k4VN8bAPBRKlJCKlTIViSphMS8pKwRWRJlS7aQNSqFQrKljJmbJWub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       "]]},
     Annotation[#, "Charting`Private`Tag$42105#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(P\\), \
\\(\[Perpendicular]\\)]\\)-\\!\\(\\*SubscriptBox[\\(P\\), \\(r\\)]\\)\"", 
      TraditionalForm], None}, {
     FormBox["\"r\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->500,
  LabelStyle->{FontSize -> 18, FontFamily -> "Times", 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8356427853259478`*^9, 3.8356436441765957`*^9, {3.835644440525312*^9, 
   3.835644450475607*^9}},
 CellLabel->"Out[92]=",ExpressionUUID->"dcab5509-8e62-422b-976c-8f96357914fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Rho]", "[", "r", "]"}], "-", 
        RowBox[{"pr", "[", "r", "]"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Alpha]", "\[Rule]", "0"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Rho]", "[", "r", "]"}], "-", 
        RowBox[{"pr", "[", "r", "]"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Alpha]", "\[Rule]", "1"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Rho]", "[", "r", "]"}], "-", 
        RowBox[{"pr", "[", "r", "]"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Alpha]", "\[Rule]", "3"}]}], "}"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Dashed", ",", " ", 
        RowBox[{"Dashing", "[", "Large", "]"}]}], "\[IndentingNewLine]", 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Green", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Green", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}]}], 
     "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<r\>\"", ",", "\"\<\[Rho]-\!\(\*SubscriptBox[\(P\), \(r\)]\)\>\""}], 
     "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "500"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Black"}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8356428010666413`*^9, 3.8356428098884335`*^9}, {
  3.835643652359831*^9, 3.835643666492755*^9}, {3.8356444587012196`*^9, 
  3.8356444641424026`*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"cc7118fb-13f9-4ce3-92f6-0aa488587b6a"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], Thickness[0.005], Opacity[1.], LineBox[CompressedData["
1:eJwd13k8VN8bB/BBC2VXiRQptAyplBbmQ1KRylqokCSVZKu0yjdkK/omScpY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       "]]},
     Annotation[#, "Charting`Private`Tag$42464#1"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], Thickness[0.005], Opacity[1.], Dashing[Large], 
      LineBox[CompressedData["
1:eJwd13k4VdsbB/BjqERJSjeSIUORKWRIna8iMqYMRQhJJZkVldCNJORKKhHJ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       "]]},
     Annotation[#, "Charting`Private`Tag$42464#2"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], Thickness[0.005], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwd13k8VN8bB/CJlKVUWslSQpHUV1LEfBRlixRaKFQKfZO1hRb0jSIioRIt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       "]]},
     Annotation[#, "Charting`Private`Tag$42464#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\[Rho]-\\!\\(\\*SubscriptBox[\\(P\\), \\(r\\)]\\)\"", 
      TraditionalForm], None}, {
     FormBox["\"r\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->500,
  LabelStyle->{FontSize -> 18, FontFamily -> "Times", 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8356428114626245`*^9, {3.835643654231595*^9, 3.8356436672836585`*^9}, 
   3.8356444649628935`*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"2fa0f1be-99c6-4622-b30c-c630336e7227"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Rho]", "[", "r", "]"}], "-", 
        RowBox[{"pt", "[", "r", "]"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Alpha]", "\[Rule]", "0"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Rho]", "[", "r", "]"}], "-", 
        RowBox[{"pt", "[", "r", "]"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Alpha]", "\[Rule]", "1"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Rho]", "[", "r", "]"}], "-", 
        RowBox[{"pt", "[", "r", "]"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Alpha]", "\[Rule]", "3"}]}], "}"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Dashed", ",", " ", 
        RowBox[{"Dashing", "[", "Large", "]"}]}], "\[IndentingNewLine]", 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Green", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Green", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}]}], 
     "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<r\>\"", ",", 
      "\"\<\[Rho]-\!\(\*SubscriptBox[\(P\), \(\[Perpendicular]\)]\)\>\""}], 
     "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "500"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Black"}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8356428184056797`*^9, 3.8356428230602736`*^9}, {
  3.8356436711671696`*^9, 3.8356436801004705`*^9}, {3.8356444711470675`*^9, 
  3.835644476403874*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"a3dfa47d-c352-4e51-ac0b-a42f37a7799b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], Thickness[0.005], Opacity[1.], LineBox[CompressedData["
1:eJwd13k4lF8bB/BBC2VXiRQptAxJSgvztVakshYqpJJKslVaUZQtVJIkxjqj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       "]]},
     Annotation[#, "Charting`Private`Tag$42823#1"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], Thickness[0.005], Opacity[1.], Dashing[Large], 
      LineBox[CompressedData["
1:eJwd13k8VF8bAPAhSiqklVCylJqkbFmaR9nXrNm3bJHsRdkLIST52RrLXCRb
ZK8olaUQsqSiYeYOjcSoSEm8p3f+mc/3c889+3mec0XP+Zq6sRMIBH02AuHf
v54b823rtAWJ8P/ffVUOdUG/cQE5IBCiAuKDnEmy+VnkWgENZAJVOSiaxBAS
jw6WNEKeYGHYHZL+m5GaXAFz5P4fPEEUkniScPHaXmvk3Xc1NMtJK3oumc6S
Dshct4OxWtKXmKE25wxnZKZa7KPHJEvXpZY0AVfk7+GMwOekNnXBxpdkd+Q0
toKdHSQZsZPVC3s9kX+Sf2h0k8jsTqUShReQo1/7RPaTuOjXsLOSPsgDf45g
g6THEwNvXpr7Ia+3auAeIfkZu+rZZfgjqz1a/+gj6dPRG+rJAkHIx06FB9JI
6fm7WyVsLwEhqv0/w1qcpMdbpvqUfBlZWHptxxSpYa5HnrX3Cipf9IVdY4bk
7eBQc8P5KvI7EzPeOdL+Xpb0vsJQILReeN4aMU9KqeQ/aCIZAQS14UIlyg+S
pnBR0bRHJHp+xSnHYJEU0ZHD99w8CtUf+dlj4xJJToGYbJ0RjTz+W6txmVSw
40xcokAMEJxqGtgC2CD0TWbb2cfIrTX+dsnscDZ2gl3MNhYIBXIzXg/XweZF
/8gn5DjU3t8Uyrb1EDKUHvJ1bwIQJhQPe6ltArOkTw1NrcgF2lGWlM0grSG5
GOOciJ5Tji9y8wCjttFfuPAmEPxK8b1hfGBy56OXkWQKKu8+Gp27DYj6YqWC
nch+Vly1ftuBa5335ymPW0CoNjqrrLMDHB+tPnxmngqE/i/H9Th2wQ6pVGmr
jNtoftQr3asFIZqr9kCCQDp6/+WshLcoHNK+HV/jh3zQJ/4Ux34YiPWdHu1E
jtrkN5W3H8TXEculL/+H3HGse1QMOv4WSQ8NZACBzyb7d6AkbP6RIb83KRv1
T+FmlTAR6o9dytDBkX9d1DpFJYKDn9mSv3IOEPbd4baiHIGqWd5HbUxkJ5mr
244eBVNmvKqXJhkIMQPldnLHIOvTVfX61TwgnDD2VS2Tg1NC1kVUi3wgcF1N
zhGRhy82ipxclch+d1JPpMuDyNcrLpVHCoCQVZcke10BfD0VJAhjyAY3ZPf5
nQB+16r7xScwIDDPOJTGqoKVNaVq/lsREA69z+DsOw2sUXNuTLAYCEmWg293
qUOcA5ebmTqyTHGOpLM61Lr4CjakI3u/dvNcVAcen5OxoYr3gGB6QMpEXBPa
r32wWR9eAoSug/fT7mrD8Yqt64W4yoAQ8T1KhGUAr6Xbnd7IIJ995/FKxxCc
HoY8ibBGzvJxW8IMIblh3I9Whjz36BDDygiYrZWj9wzLgfBdNWKx6wzkDes+
PHanAgi2EhOzLiawaS3aTlukCghn2MeYt80hy9PSgaiFXPP82GS7OYgPEZ22
+iAHXY7eu2wOpNIRl9EWZBXnbkMXC3hUmlHfKF2N1vvGkVsnzsKs2ddm/V5k
92N8GXOWYHE/sztwSw1aD/dqxXhbkDCZY768WQdRRlu1hhucQTBSW9mDUgeE
9OvzoqPOwFdZcJO7EdmzVD11zRmWucykTejIbO8q3+qcg/7WxkDqiXogTFZu
mxo7B1dlold/TdZD1OAMn+4mV+jl3b5dWq0RCEWGi+lR7hDcqwRZC4+AEH7B
Y1PXBdhVt5XKxvYMCM96LSP9A6GBrt7Tp/oCtVed8UjtKrzwyt1j/bUNorAx
xpE3UbAoeZK38mInqFVS3zIuxQD773K+PRJdaPzir/3vxoPCmlOD2YMeiLJP
XA1NT4KeGLnejkN9YFwXdN7oVCrsTZ35XTrXD9XpXr6KTmkwszROHZYZAJko
4U/HTNKh6MuTLp6UQageUnO6ZZMBPMIlLAZjCKKOF1z5dDoLkjzr3QvE30G8
mQx/73w2/FQrZ5yPHIFqk6GUkMK7EHS8rW7ny/dw0IPK0bo7F8YftN18K/oR
nE5n/nh6Iw/+eA3dlbo6CgfXgjXfv8qHw6c2rLo/GYOe0/L9AecLQBsT9Xi4
iwocM2yGRowCkMvikewQokJrmJjK0mQB7Ev5w/goSoWVJvud+Z8LYPnK8DkO
IhXON8enz3wpgEqTBAdLNSpkhT6pCf5WANvYvln8PU+F1CbtW3arBTDu2Kqh
+xg5yynLehcFgoUd99PsxkFmddvKAS0KnDOWOTvmPA5Nofn747QpYHSdLXHE
fRzElQZ1cB0KSE4XfnvjNw4VhS/Tc/QpMFTHbH0cMw5+Sc+l/xpTQMYgwDG9
ApWXCLyZZksB5tVYsvbKODDLV+ZXfSlA/GqxacRwAuyOHpX8/B8FmswNniUa
T4Cx7OYWkUwKqLecDiSZTUBd8NbjFlkUsEk5OlpsNQEGzZcbn+ZQIEFmY3mQ
ywQsNNHlY/IpMBXUrMd/ZQIC2oNkP9ynQMHf/YmGRRNg0zTTVfEYtecuQGIr
Qe2tCmW2PqFAYy/v97rSCXjR0asz2EyB3vwVa6GqCdCxvW+/+JQCf0+9k5p5
NAEyXl/MiC9R+3EJr+P7JqCsrPe+WzcFtvHOc7UtT0CYDr18wygFBloSb+j+
Rf292JrKRE7zlljftzYBXseC4l6NUYC/y2bdRw4a6HHLFMdSkWPb/7J4aJC2
1l6/QKMA35+c73vEaLBPTsD0HpMCmz9rjgXq0yBqgOeb1SIFev6bsPltSIOI
rrtWQj8pkKQR+iHCmAZ82PMRKvImrPpdggUNzgfXCzv/ogC3/Z63+Y404Pc2
7rX5QwGuwfn27kAacL0Q+7GfDQOOZ3erxMg0+OiuP7xhMwYfVTV0xvNocMi0
O6kZuerx14kcCuqfxF0Vvy0Y2DSc5OcvocEDhTNRQzwYPKwcDyLU0CDLjudB
6lYMHMhiyp86afDKwmJ0ZCcGTVfK2zJ+0MDYwDKmcB8GKUtm9qY/aeAltLle
URQDl0sri1t+02B5zmaqC5nH3/BA7CoNOEIX9Of2Y+B2npUQuJEOAW22h6Uk
MOC3lD1jvJcOjy+ahvtKYXBB7smHjfp04BPLuq52DIPW/uGKJkM6NC2sV6lF
3nFxPtLDmA78xhGcEscxeFYsIdluQUdxtmyIUxaDbbtSA6Kc6JA2uOzSLIfB
k9+um5Yu0cHPKyPuryIGfBmR1OIQ9L4DLdUZ5RW34zkPzUPpsPtMV00bMu+F
PsuaKDrEfyCT4pXQeMaUii7epMMvc4sIDhUMNj3jOckooIOVaAP17UkMnGyl
+O4UovqCQ2MPkDCoX1LHT92jQ4NLuE4YsqPMlYT8cjrYNTuKiwEGtRR82KaB
Dud3tqi4q2FgG9Pk87abDpcFp6RenMaget/gqaheOmSx6TZuVMeAs2V2+9G3
dNgekuJmjFy1uP9J0js6iHvOSIwir/NI3qBDo4MycydpSgODct1zBU9/0iH9
9u0tg1oYyBFFSfAbtc/rM8+ljcFTnonRZ3/o4D6lsoOE3D9ov+s5AYeA8jyJ
e8gL9tYpL7lxELouef6iDgbharuJGltw+HhP1jkXeb3YyOs2Xhz4Y3bn9SAL
MM05O7bjkPXGjnFQFwNSgHHYKxEcGgaDS98jd5rzCuqK4qDK/NLJroeBsWJv
42sxHLgahYhE5HMr+j+6DuLATqzuCEO+Eaft9eY4DkmX1PR36KP18lzPZSSP
g56xWZ4Sco5+e3GvIg4E181K9sgVfOq0PlUc8ra5aWHI/TkkqwEtHFambTvF
DDCwDv+7aKqLg9Z7fYfTyHTH5juD+jiIf3xNckJeEFfuGzLGYbeg66dsZIEq
ea0RGxzet7ZkchhigN1ewC3t0fPQrmhhZGJQbfR7RxwuOxg2yiOTlI61fHDF
wbW+lNMV+dxLotyYDw4hOp4KTcgzxTNv7fxxGJsZvNaNHBRf5vspEAcZJlmI
inzD8GA5NQSHeA6SEpsRGq/MZx3HUDSfMqnNW5Fz+O9NjYfjEPdGLkUUuWJE
bD/tGuqfj6cwIMs/pj9zjsWhLixw1AD5KZliT7+BA5GnjWmNrB3p9OdcIg73
JbM03ZH7nfdm40k4/HxF/O6PbK1BVXC9hcOJpadzYch0ydwhxm0cemtuqtxA
XpwR5JvKwEFj8FVHNnJ67udOcjYa74ufVRiy7Jm6SDMyKr+a1l2GPECIVuTO
x0HOeEagBtm/xpDVSsHhRZjh3aZ/43MVLAkuwmG97gbjp8hVOz47SJeg8QS7
n3iJbNRZu3OyFAfjribzTuTZkKjeuxU4pK/pF3chJx0yjDOtQv0funjoDfLh
MQHSxhocUjm9Gb3IXclTi8/qcIjRSx/sQ/aE2srLjThU28j9+meub5FuRx6j
+f2SbfrPJZiBMKMZrWcFP/6vPi1zgeGcZzgsnPla2o08yTmVZPICB51rQSWv
kGMaazS42nFYnv012oYs5hm58rQTnQ/lTu1W5BeCBnWXunBgbjky8xjZuWe3
N/ENDuYbQzrqkAkRk2J4H6qvZ/FDJXL+0ZrR7AEc5r//kLiHTKJF3DEexkFt
Z2tZLvKnNH39De9x4OspOZ+OHKaxe93TjzjQ7/1yTETe85PxOOgTDhPyhNuR
/9bTOuIQnY5D2V1PigfyL259etYkWt9I92gb5MzmXTlnmDiQZIzJ//bL8N6H
G1tmcfCZ2RsjjRz0Nvx54Dw6H4wCExHkbdf1rhz6gYP3DQ3bLcgmUzgz8xea
rwgp8Wm0f+czqwuM/qD9XMDJGEa+pRtuxbmKw3EuZdpz5DcVO18FrGOA2i5a
eiaytwMeKbWeAfyec/rRyJv4qhUnuBjQcDbhlBeybqBuiSEPA9oO5E4rIbcr
hcUdFGAA8XqVfD86n64zOqTxPQxIqydP1yKvy93x8z8RBvjpRFMzkE8RqtzW
iTPAnM8tyQa5pYOmQZVmQFY4J9sHFB/sQh6spB9jwPojQu0NyH+kQuv05RjQ
8yCt5w6yUvJ28UdKDKhZHLinj1xvpr0uXYMBXcMbb9eg+BSv3xQrpM2ABz82
SyUj26lLcRXrMmDVoV3EA5lddtOWBiMG+FDPiAsgG/H37XxvxYCFiry8Syge
MvvPHhK6yICffBVxfCh+PnnVWVHky4AkTtIuGoq/Ka0njh4JYID0d8+ND5Hl
qgXlSMFoPPvit51Bjr5FPekUzYCy+JL26yi+Cxq5mxT9h+pfrhjpQ/F/VnNk
kJjFAKdtrLwM5NaTOmfrcxhAkCrrtkN2P3LItiOfAeny185+RvmjdvOcK7MU
le8LObGI8o9B96UQ4lMGGKmcc1lA+SlSJza/booB52r72K+povPtcN5OZpoB
XJokf0Vk8Uv6AhUzDFiWTzD9ivJjF2XrncJ5BuhFZPuYI2//kxuXtsyAq9s+
84soY3C/suGiH88kJHYokTJRPu7nZ6oQFSZhQNL4wX6Uz/dLdf8qOTEJRJPe
qQ6U7y/Bg3oxlUlIn9DI9kIW9A46ukdtElQLV7yrZdB+aCeIcetNAlX42bD8
UbTfgwW4mfaTYDTW+OkAEQPRT3rvC2MnQWN62agM3TcSX6hUWcSj8q6EZTnk
7yXEuA03J4EgEsT7TByd3wAeuQupk8DT03r1rRiqn2vg1vG7kxA1U2zDQveZ
+7LW2s+rJyHp9+FwXhEMpBM9Gqijk3BRHVfAd2CgrBiTLnB8CjQlO/I+r8Pg
3TkBhVy5KXC9PatpjRyY8mBkn+IU+CvTrnSxo3g++V7woOoUlJA3JJSj+5tI
+hGKgtYUhCZq6Z1fowD7t3eVZjZTgF/cFd+zTIHuMqnO5GtTMDqy7sKpbxSw
E+n7zTY4BbB+JZiJ7qOLXcl0v+jPMHFBcc6/nAJZHA5BpuJMWD6rX2oXjO63
1HqMvY0JlOah07FAAc7waHMl/2loENCscUTfD4RShyo6/xeQT8xb+dZSAAE5
Vcn8L75AdMJw/lhQAbQcjufa6jMDvzxcHP0OFcBWvQDiNZ6vEFNxe1yrIx/G
jvQPXmn+Cqpj2X9TDuZDdR4KJQ6zUDDt1qF8Jw/sqxS2Cq/OwtLfXNm0tVyI
iqVEj5XNwckwmxDMIRcqmcJ3eQxYcLUvmWnxigzxubFOVCMWyBVd1m1sJ4Or
6azEAxMW6LQPPtz9kgxCzc3VhpYscHkVlz3aQobEW7YdSedY8GB4y2vnWjKc
V8j+xn2FBUMJml2+eWTYH7NdZ8M9Fhz/zLS/E0SG1RNhW0bus8DJTnpp0Z8M
H2bxgXvlLBDkJpOtfMmQallrr/WQBbtbozaLeJFh7ZBpYGwzC3ZWOMaUOpJh
7O2tvHWDLLiuXPnjhR4ZmuKWXAaHWVAjSnKS1CFDuoqjVOF7FhBVZEYTNMmg
Xyxdd5rKglqLlyvGamR4HPLmdfQ0C/Se+H4flydDxhH5WyZfWbDHbnhYXZYM
/nSyuSiLBdVl1a9KZMhw0MB7vHWBBR9XjT/5HiYDB9tQUeoSC+Vtm7XBg2SY
qFfxclpG9Z9yPnZCkgzNXoVHZf6ywJwYH0gWI0Pm3k2La2ssYK+abyeIkuF/
Wm/U8g==
       "]]},
     Annotation[#, "Charting`Private`Tag$42823#2"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], Thickness[0.005], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwd13k8VF8bAPCxJCShVPYUipAkSZlHKFuyVqgsIZJC6hdaULZsyZbGMteS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       "]]},
     Annotation[#, "Charting`Private`Tag$42823#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\[Rho]-\\!\\(\\*SubscriptBox[\\(P\\), \\(\[Perpendicular]\\)]\\)\"", 
      TraditionalForm], None}, {
     FormBox["\"r\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->500,
  LabelStyle->{FontSize -> 18, FontFamily -> "Times", 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8356428238105707`*^9, {3.8356436725199065`*^9, 3.8356436810112925`*^9}, 
   3.8356444771033635`*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"5f2329d4-5289-4033-acc8-328cfb88c4b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"q", "[", "r", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Alpha]", "\[Rule]", "0"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"q", "[", "r", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Alpha]", "\[Rule]", "1"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"q", "[", "r", "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Alpha]", "\[Rule]", "3"}]}], "}"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Dashed", ",", " ", 
        RowBox[{"Dashing", "[", "Large", "]"}]}], "\[IndentingNewLine]", 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Green", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Green", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}]}], 
     "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<r\>\"", ",", "\"\<q\>\""}], "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "500"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Black"}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.83563588451536*^9, 3.8356358848911676`*^9}, {
  3.8356425426701703`*^9, 3.8356425682928314`*^9}, {3.8356426820803475`*^9, 
  3.8356427040829096`*^9}, {3.8356436847415123`*^9, 3.8356437119163074`*^9}, {
  3.835644482181369*^9, 3.8356444874310923`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"09dbf117-5b31-440e-b9dc-1e549e2343cc"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], Thickness[0.005], Opacity[1.], LineBox[CompressedData["
1:eJwVlGc41Q0DxklFKqMoo4jwpBCVkfG/FSKjMgopDyEiKypUjpkyMrMpW2Rk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       "]]},
     Annotation[#, "Charting`Private`Tag$43182#1"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], Thickness[0.005], Opacity[1.], Dashing[Large], 
      LineBox[CompressedData["
1:eJwVlvc71osDhtGgZVNkrwahTjgZn4dShIZRIbNeZGZVRhKHyBYhoczsLeu1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       "]]},
     Annotation[#, "Charting`Private`Tag$43182#2"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], Thickness[0.005], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVlGc81Q0DhjMq0aMIRWZGKQllFf+7MqMyItlkVEaISiSRlRFJCGWPyDo2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       "]]},
     Annotation[#, "Charting`Private`Tag$43182#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"q\"", TraditionalForm], None}, {
     FormBox["\"r\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->500,
  LabelStyle->{FontSize -> 18, FontFamily -> "Times", 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8356358851290045`*^9, {3.8356425401465936`*^9, 3.835642568499078*^9}, {
   3.8356426890983553`*^9, 3.8356427043575735`*^9}, {3.8356436925234113`*^9, 
   3.8356437121959176`*^9}, 3.8356444877079344`*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"f99cb737-4a7c-4e47-8f78-cc28bb21adf9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"\[Nu]", "[", "r", "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Alpha]", "\[Rule]", "0"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"\[Nu]", "[", "r", "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Alpha]", "\[Rule]", "1"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"\[Nu]", "[", "r", "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Alpha]", "\[Rule]", "3"}]}], "}"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Dashed", ",", " ", 
        RowBox[{"Dashing", "[", "Large", "]"}]}], "\[IndentingNewLine]", 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Green", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Green", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}]}], 
     "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<r\>\"", ",", "\"\<\!\(\*SuperscriptBox[\(e\), \(\[Nu]\)]\)\>\""}], 
     "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "500"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Black"}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8356431458438883`*^9, 3.8356431928331776`*^9}, {
  3.8356437805483475`*^9, 3.8356437967678785`*^9}, {3.8356444935920515`*^9, 
  3.8356444986826887`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"96271e85-ffbd-4dd8-889f-cfda08f2ac34"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], Thickness[0.005], Opacity[1.], LineBox[CompressedData["
1:eJwV1nk01A0XB/AsoY2SeiIqRCVJPUopz7dC9BtDjJIlW5ZSiZRE0vQgRFo0
pLFkH7Ibky1CtNipqCxNQ/YfIZUn3nn/uOeez7l/3XO+95wr73DB1ElwwYIF
LH79vxNOAy2Vg8f+aVw1O54ZQUBYR8a9R1oDTnOX3bL4/js+mlkgrYtJmYb+
PL55shvpV5SNYBkmYFnMN6XhQ36stBkkNVa9quZ7Y5hcyvx6C0gULt7Rwvd/
xKkoe2UbjLn1RX7heyigvcaeYY+Xt1iTU3ybO86U35d2hCfXirrkLoEaHRlO
NdMZmxQFEzfyra6onTu1/gyGsxMnDvDNFLRjKSWdxZZM3f12fItxbyYeV3bD
mjmSfpPvkt7Whmozd7gZZVWl8e1+1JGwZnggXChoronvru23dMKlL6Hhv3yX
LfcIRMavqVSyuozBVrmHlnwTEhn7nzO9ULejpfwO30Vj9bvI9VehOX1YYMF9
AudsbPJv2ftAZ0JJVptvhUZSbUOSL0RSgnb68X0nS3KzifJ1fMkQNxV5QEBP
Ljl50MUf52JOWBnzfb02ZvkLsxvIuXbG7jHfGrtVwy0YdByM3WazP5JAwirj
oFDpALjIBKskPiTg2xBVc7wkABNKVCkhBoHjgb2CilaB0Kq+9duZ76XTHv6l
zCBwzarLNKMIeLdHeo+sD8FyP721f6IJ0MK6ip5VhsDRO2n48iMCarrK0wH2
oejoO1Y8wTevgOMhl3Qbw127qN9jCJg8+OhqpHwHf/67ZvlXLAFViiJLpu4O
yN8rpdP5FhM6963fJQI0pvj7fXEEbIvn8irM7mK+vIZyLp7Aqi131U4w7iEh
xFtl4gkBuljBphDpSKzwi+kMTSOgon8vON89EjYO/kNW6QRaAy8MfqqLhMSE
0b/qLH5+hFQz1bwe4tvlTCovg0Dtn2S19lYGKhpuGnpl8/edZOxaH/YI9Y4O
23WLCLB3XGYYfH2EW+PN3VQOARt32oyHVgzMsx7JWD0jkDMqUVwzEINgD589
N0oImA4E73fVY8Jv39XV088JRHf56LDn4mD67WtqyCsCB2UtkruPxYOTV6JT
/5qfV0vNhWJZ8XCQPXNR8i2BdSNXT2VtS4AeWoJYDQQunNmttOBzAlapsxiC
bQQkHXPSU/YkolTs9VO7bgInLJ7kjE8kYzzeorxphgD5yWxxokwKGtUFDE7/
IhBkI+ZE00nBedPiWaFZAgWnLsgURaYglCnSqztHQNxNO9BXMxUpzO9pI8IU
vLzZaSnil4Yja7IZ7ZIU7Hy6QkRWLAPel+Y3LdpBwWu1l3YN6hkw7TxSIPo3
BXZ53qXXLTJgEHLfa9EuCsKLety/ZGRg016NtNV7KRiozPqUSs2ESItfhflB
CuLeHcnb8eApjnms1LtsSsGSebq1/rocKDbzouSvUBB9xtxG9XAOXuRWrrt2
lYKN7ap2K9xy0PteuanTl4J/WB9OfSrPwTnOWHbcDQqKWQw2Ry0Xxg8UfI1C
KRiljZRRGnMxfMCp8XAcBcfSo956LsuHdlpKfdwrCpgnbxo6y+ejOOXNM9u3
FHAlzzec2JWPAzv7uYqNFFzwO9SkfTIf82E1k+w2CkJMR1tFs/LRIZ2yVqCH
gvL/Dn18bFiADXKfFDR+UKBkMjZQfbsQHX5XdkhuMoSMv76Wy5NCqOiyJOkq
hlielXB7MacQLBfX3slthvgtRlMz4fLnRSy9Pg1DNFdyPLv3sFGvVUubOWQI
H3X63M8+NtJ+xrh02hqiUUJKSu0ABynOcVNMpiGuNO5F9FQxTBwca+0VqBBX
Y/e9FitBVwfpHKxMRXK4etisbAksr4kU5KtQ0WK4qdNGrwQ/o2VNJf+mYutb
KU8lRgkkyqXe/NGhoqeOTM3XLMX2d7EPg5yp0H+RIt7gUwaLBFEPl2wq/ipc
0S0gUIHRG/Yb0o8YwTps1oy3ugJec47a6sZGSHTse1urWgEu11qo3MwIqquK
i2+fqMBx0d67PFsjHPKye7gqtwLLede/nPUywm6meWrk9kpo/1LrsE42gr1N
6sn07koEc2Zt24WMUcTVqW/aXwXh5x8/3GgxxnsD+kS4fhWYfQur5DuM8SP7
+WpD0ypQJ6OZdd3G0PTda//KpQoGSaUqCiPGeLZy+4/K+1Xwfd/mHiJ0FMW6
MhvyB6pQ139E6/u6oyhLHfeMjKwGR816c6b5UVS5xq61GKlBg9rRK9PNRzGt
rC2Rdb4OQ4NatMFmEwj+yly+VukN5F75eGqvpmH3vF0RLbse8fpOI1LeZqgP
0GisVWnCZoNw0wzR41h/d/gXa6wZTbyEwKRZcwzP9HS/U2/FRc2Pzr5Slkge
Kn0jfqcNInYKti551hCXSyN5vHZEjZVVy6baIuwM2zlh43s4CoQtynC2x48D
mbzT/h+wLOxllIPVKVzaWVO4uroDvrJyym0eTujJrrndIv8RGhcXOGuKncas
a/vjLT6fcH6PSQb9uyu2HhSdcy79DH8BtpD2UjfoJ8q75P3VjfDbuWOd4+64
Imer8MW6B9O44209exGqI8eWfKD2omZoWW4XLmOlxLhYze9e/DSI3bJ4qTeE
Kx7nKDK/oPCkTMpPIV+c1SjtXEThIkozrjfr6XVkHnFIeP6Di58FdJEOBzqm
h2WW9zO+IvjMV3tK+L9g0/SFInV5OPdYRbJxdxD8DQLjC/t5+Pns0cok0RDI
dxEdSYF9MJ8sPKCvGAYtzYBI6Z392LpsvtH4ewSs1zX9EmjrR87ghufJv+9h
+k04153+DZY+Kydn3CIRLWxzyXTjABIIrcx+4Sis7GYnCtYMQO9VhE3Q50dY
6Ec32+sxiDX0U196abFYwLLJ4UoOIWPf9pl/fBNwMSYnXLJqCLvWJH1k5yWi
fGuw2Aq3YRBTWVkjiilYQVxUvSk+goAXAyfi8tLweVtz29WyEUyFm7y/9yYD
uXHYyLMZRdOYQPkhkWyczNm9Qm5uFMLLHyyTrM3FjcAn9M8ZY3hc91ZD9Vs+
sgbkHosbkmANqwRGyLERHBto121E4klGWdLMJjYcTUeVsk1IjD5xCnXcyYZs
WVku1ZzEVeExjqE+G6ERVrVhDiR4YYy3xz3YOL370cTiqyT/X2A8pNWyoRAg
ZSCaSoJ7aUPXH88izO25tuxDOoneazM8Qf8idI5+bU3NJEETbZ5eGlqEu+YF
Jw/nkfy7aNdSTyjCvIqpZ2AZidx237CC+iJ8bomIE2ojMX7UQDFHmYNnQTOn
2t6RyFIUKFq4k4PIfbZbkjpILPxG9bTX5oCSolZ4qJuEho2C12YzDkq8G17T
B0kEp1t1TNE5YGzbFWEyQuLsYdrspXAOPLhMM3mSRMnkuMXvaA42G57rqZwi
MbSuqFUqlwNhgfbkuzMkJiy3TrBKOehl73O1+01CQZFL063joMw1abv6HxK3
dIX+fG3lIGr9kun5eRL7TZ+NBXdz8D/1Yg+H
       "]]},
     Annotation[#, "Charting`Private`Tag$43850#1"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], Thickness[0.005], Opacity[1.], Dashing[Large], 
      LineBox[CompressedData["
1:eJwV03k41AsXB3CkmlT2csmSLC22NoT0JaQs3SwlWUJ+Y6ksSfYYGRFabZUi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       "]]},
     Annotation[#, "Charting`Private`Tag$43850#2"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], Thickness[0.005], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV03lczHkYB3AduyKiFEoHOlyppIuODw06WV0qJd0Rq99MOdsQDZ2kRpKQ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       "]]},
     Annotation[#, "Charting`Private`Tag$43850#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*SuperscriptBox[\\(e\\), \\(\[Nu]\\)]\\)\"", TraditionalForm],
      None}, {
     FormBox["\"r\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->500,
  LabelStyle->{FontSize -> 18, FontFamily -> "Times", 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.835643193163929*^9, 3.8356437976892033`*^9, 
  3.8356444989545126`*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"e73e16a0-6e5f-483c-8285-7202401f9613"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"-", 
        RowBox[{"\[Lambda]", "[", "r", "]"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Alpha]", "\[Rule]", "0"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"-", 
        RowBox[{"\[Lambda]", "[", "r", "]"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Alpha]", "\[Rule]", "1"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"-", 
        RowBox[{"\[Lambda]", "[", "r", "]"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "\[Rule]", "1"}], ",", 
        RowBox[{"\[Alpha]", "\[Rule]", "3"}]}], "}"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotStyle", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Dashed", ",", " ", 
        RowBox[{"Dashing", "[", "Large", "]"}]}], "\[IndentingNewLine]", 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}], ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Green", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dashed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Green", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", 
        RowBox[{"Thickness", "[", "0.006", "]"}], ",", "Dotted"}], "}"}]}], 
     "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<r\>\"", ",", 
      "\"\<\!\(\*SuperscriptBox[\(e\), \(-\[Lambda]\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "500"}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FontSize", "\[Rule]", "18"}], ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Black"}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8356432020384893`*^9, 3.8356432085298576`*^9}, {
  3.835643801393775*^9, 3.835643811557436*^9}, {3.8356445020675597`*^9, 
  3.8356445070175023`*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"5078a1bf-69b2-4145-889a-d27f7f7855b0"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], Thickness[0.005], Opacity[1.], LineBox[CompressedData["
1:eJwV1nk81dkbB3Ak3eqXrZqiMPYW3UwjhPrUqLE39pISRSKJ7DWTFCHETLqV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       "]]},
     Annotation[#, "Charting`Private`Tag$44209#1"]& ], 
    TagBox[
     {RGBColor[0, 0, 1], Thickness[0.005], Opacity[1.], Dashing[Large], 
      LineBox[CompressedData["
1:eJwV1nk41dkfB3BJP4ahxNSQPQwlaUNF78pWtNkqU3OzplSWNtkyikpRzNgS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       "]]},
     Annotation[#, "Charting`Private`Tag$44209#2"]& ], 
    TagBox[
     {RGBColor[1, 0, 0], Thickness[0.005], Opacity[1.], 
      Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV1nk41dkfB3BFUk2WLA3CWCeF1EjF1LtSaa4y2YpIl0SkohXNkCJLSL+4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       "]]},
     Annotation[#, "Charting`Private`Tag$44209#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.09323937884659829},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
     "\"\\!\\(\\*SuperscriptBox[\\(e\\), \\(-\[Lambda]\\)]\\)\"", 
      TraditionalForm], None}, {
     FormBox["\"r\"", TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->500,
  LabelStyle->{FontSize -> 18, FontFamily -> "Times", 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.835643209048916*^9, 3.8356438119018373`*^9, 
  3.835644507692126*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"99ecf554-f7ae-48a6-8b4b-c9a50e5dff12"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1350, 669},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"12.1 para Microsoft Windows (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"5d413559-65e8-4b12-9770-f66eb05aab14"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 916, 15, 45, "Input",ExpressionUUID->"db11bc90-a114-40ef-8c27-ab1e42ca5e2c"],
Cell[1477, 37, 322, 8, 28, "Input",ExpressionUUID->"2f673429-4c3f-4bd6-8395-e231098f3e66"],
Cell[1802, 47, 3805, 108, 131, "Input",ExpressionUUID->"7b0bf0f2-cc1b-42a7-b0a1-533594cdb1f5",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[5610, 157, 428, 10, 28, "Input",ExpressionUUID->"91ac55c6-9331-43db-8897-ceba9827906f"],
Cell[6041, 169, 1311, 34, 65, "Input",ExpressionUUID->"3a061a95-6597-4e2b-80a5-67e497f5a0cd"],
Cell[CellGroupData[{
Cell[7377, 207, 258, 4, 44, "Subsubsection",ExpressionUUID->"c0c14fd0-b094-4667-ac6e-317a46b42184"],
Cell[7638, 213, 769, 16, 48, "Input",ExpressionUUID->"80ab280e-771f-49b8-977d-558517769a92"],
Cell[CellGroupData[{
Cell[8432, 233, 225, 4, 45, "Input",ExpressionUUID->"b03a401d-26f6-47f3-a2cd-ab53060fd409"],
Cell[8660, 239, 1132, 30, 56, "Output",ExpressionUUID->"a78061c1-85f2-4464-9cbf-2260f2ad75f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9829, 274, 1430, 35, 68, "Input",ExpressionUUID->"12338f98-1bff-4c80-8bd8-0ef9908978d5"],
Cell[11262, 311, 497, 15, 36, "Output",ExpressionUUID->"9b408779-8d2b-4003-9da2-3109bee6f44d"]
}, Open  ]],
Cell[11774, 329, 212, 4, 45, "Input",ExpressionUUID->"e2df7e94-aca8-418c-abe1-db3c4198ed86"],
Cell[11989, 335, 775, 15, 48, "Input",ExpressionUUID->"d789f8f1-9131-4c9e-ba09-3347c3ea5466"],
Cell[CellGroupData[{
Cell[12789, 354, 313, 8, 46, "Input",ExpressionUUID->"54a8773e-c3e6-4b08-8f6a-370eb3fb1750"],
Cell[13105, 364, 1010, 30, 88, "Output",ExpressionUUID->"71b82632-d423-45db-8d35-a7f028f1e8b3"]
}, Open  ]],
Cell[14130, 397, 1032, 29, 84, "Input",ExpressionUUID->"f396d69c-8930-44e3-ba93-f3180f9a50d9"],
Cell[15165, 428, 770, 25, 57, "Input",ExpressionUUID->"f7cd50af-3e29-4ce7-933f-8146b891dce8"],
Cell[CellGroupData[{
Cell[15960, 457, 306, 7, 46, "Input",ExpressionUUID->"0f527287-aba9-4ff5-85a2-01a449b34c84"],
Cell[16269, 466, 1218, 34, 88, "Output",ExpressionUUID->"6d0c386d-42f4-421e-bf15-e75e92e9f6d7"]
}, Open  ]],
Cell[17502, 503, 825, 27, 57, "Input",ExpressionUUID->"b2f59780-4acb-49d4-89a9-9448d353efa2"],
Cell[18330, 532, 1055, 30, 84, "Input",ExpressionUUID->"8511ca5e-5f9e-493c-877b-e99b051a3b10"],
Cell[CellGroupData[{
Cell[19410, 566, 306, 7, 46, "Input",ExpressionUUID->"c15bd6d9-573a-43d8-91b5-5cfa4f7b210a"],
Cell[19719, 575, 857, 24, 82, "Output",ExpressionUUID->"0f44991b-cb04-4a8a-a5f8-435345e85a50"]
}, Open  ]],
Cell[20591, 602, 534, 17, 57, "Input",ExpressionUUID->"28543b31-e66d-49cf-8850-4d7d2561c510"],
Cell[21128, 621, 800, 21, 78, "Input",ExpressionUUID->"6153aef8-53fc-4bf9-b493-b39549c5b62a"],
Cell[21931, 644, 291, 7, 46, "Input",ExpressionUUID->"914751f1-ecfb-4dea-8f08-07fa2c53115d"],
Cell[CellGroupData[{
Cell[22247, 655, 1423, 42, 98, "Input",ExpressionUUID->"92623777-6b8b-45de-aa78-37ad01e1b58c"],
Cell[23673, 699, 1564, 50, 77, "Output",ExpressionUUID->"08f945fa-498a-49e5-a93b-4c7140711815"]
}, Open  ]],
Cell[25252, 752, 691, 22, 64, "Input",ExpressionUUID->"a9f02487-69c3-4501-a62f-a21757394dc9"],
Cell[25946, 776, 154, 3, 29, "Input",ExpressionUUID->"e3a91abd-ef44-4efe-98f8-676ed080a481"],
Cell[26103, 781, 873, 27, 84, "Input",ExpressionUUID->"7009b930-ddf8-4111-a34c-109d9dd16e91"],
Cell[CellGroupData[{
Cell[27001, 812, 421, 12, 69, "Input",ExpressionUUID->"474ad900-995e-4e3b-8d4e-83a1dfee00ea"],
Cell[27425, 826, 493, 16, 58, "Output",ExpressionUUID->"f9539f9a-ddcc-4a97-b923-0fe563817058"]
}, Open  ]],
Cell[27933, 845, 551, 17, 54, "Input",ExpressionUUID->"e64a297c-7b6e-43b4-891f-b99ece710038"],
Cell[28487, 864, 447, 13, 69, "Input",ExpressionUUID->"032613c3-4dd9-45b4-9bf6-a5d454442141"],
Cell[28937, 879, 551, 17, 52, "Input",ExpressionUUID->"f476ff4f-31ea-423e-ab6d-b0cdfd20930b"],
Cell[29491, 898, 284, 7, 28, "Input",ExpressionUUID->"dcdb2bcd-abd7-4426-9093-39817ffe11db"],
Cell[29778, 907, 718, 22, 52, "Input",ExpressionUUID->"8521d5f1-22af-49d1-adf1-9c8c05c8ed44"],
Cell[CellGroupData[{
Cell[30521, 933, 349, 9, 45, "Input",ExpressionUUID->"0f99ae9d-b5ec-4131-abb0-2c7985794e41"],
Cell[30873, 944, 8034, 245, 266, "Output",ExpressionUUID->"4ea43ac4-594d-49fb-8c7a-50369eaf6c16"]
}, Open  ]],
Cell[38922, 1192, 1216, 38, 66, "Input",ExpressionUUID->"f10c0d4c-fb48-4665-9b89-191ddfb78da6"],
Cell[40141, 1232, 808, 25, 64, "Input",ExpressionUUID->"378f9a53-2d14-4cc3-b0d8-86c1cef40e51"],
Cell[CellGroupData[{
Cell[40974, 1261, 213, 4, 45, "Input",ExpressionUUID->"92dfd56f-b8f8-40bd-bd1b-f38cc49666d0"],
Cell[41190, 1267, 156, 3, 32, "Output",ExpressionUUID->"23e5ebca-b310-4e3b-9475-476018b26d7a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41383, 1275, 213, 4, 45, "Input",ExpressionUUID->"849b36ac-3138-479d-b194-3445c259e961"],
Cell[41599, 1281, 184, 3, 32, "Output",ExpressionUUID->"d465523c-a650-4605-ba49-6beeff3a122f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41820, 1289, 268, 6, 45, "Input",ExpressionUUID->"059fced3-8c7b-4290-8e0f-f5b3407b4085"],
Cell[42091, 1297, 2173, 64, 86, "Output",ExpressionUUID->"21ddc03a-14c7-4ede-b4a3-a3ad001615ec"]
}, Open  ]],
Cell[44279, 1364, 2073, 62, 88, "Input",ExpressionUUID->"22bb95a0-6f04-4bba-ac46-a8d3a946772f"],
Cell[CellGroupData[{
Cell[46377, 1430, 269, 6, 45, "Input",ExpressionUUID->"50eeb9d8-8141-427b-8ea2-a5c94e2c05f6"],
Cell[46649, 1438, 1701, 53, 64, "Output",ExpressionUUID->"4856b8bc-f46e-43d2-9142-d3e53cb8e0a1"]
}, Open  ]],
Cell[48365, 1494, 1617, 51, 62, "Input",ExpressionUUID->"a3994d07-74b7-408b-ae47-b0f14973186f"],
Cell[CellGroupData[{
Cell[50007, 1549, 526, 11, 45, "Input",ExpressionUUID->"59364d81-60fc-4b5b-83c8-7a62fa0ed089"],
Cell[50536, 1562, 3594, 77, 235, "Output",ExpressionUUID->"3d316691-4f62-4e37-bc60-d2b3361ed685"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54167, 1644, 486, 11, 45, "Input",ExpressionUUID->"2fafc914-be36-4cde-9947-913ffa34ddeb"],
Cell[54656, 1657, 1652, 44, 228, "Output",ExpressionUUID->"9fa21ebb-ecb6-4346-b4e6-05de065e5493"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56345, 1706, 2832, 70, 156, "Input",ExpressionUUID->"6ec6a3cd-656b-4054-b307-d28e0f309e8b"],
Cell[59180, 1778, 11878, 220, 342, "Output",ExpressionUUID->"addb611e-7030-4e48-8fd3-070abe83559b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71095, 2003, 2760, 70, 156, "Input",ExpressionUUID->"ffe477ca-86d1-45c5-83e5-d0458d074b42"],
Cell[73858, 2075, 11647, 217, 342, "Output",ExpressionUUID->"94328771-ad41-440b-9439-9eef79c906b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85542, 2297, 2581, 69, 156, "Input",ExpressionUUID->"d65b724e-798e-4536-a644-c82ac1d4a30b"],
Cell[88126, 2368, 11553, 216, 342, "Output",ExpressionUUID->"6109ea48-3c1d-43ed-b23a-804a49fad8c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99716, 2589, 2945, 80, 156, "Input",ExpressionUUID->"a1d96871-4f66-4b68-99f3-fb9a6acf10cb"],
Cell[102664, 2671, 16759, 302, 338, "Output",ExpressionUUID->"dcab5509-8e62-422b-976c-8f96357914fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119460, 2978, 2907, 78, 156, "Input",ExpressionUUID->"cc7118fb-13f9-4ce3-92f6-0aa488587b6a"],
Cell[122370, 3058, 22369, 394, 336, "Output",ExpressionUUID->"2fa0f1be-99c6-4622-b30c-c630336e7227"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144776, 3457, 2931, 79, 156, "Input",ExpressionUUID->"a3dfa47d-c352-4e51-ac0b-a42f37a7799b"],
Cell[147710, 3538, 22273, 393, 344, "Output",ExpressionUUID->"5f2329d4-5289-4033-acc8-328cfb88c4b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170020, 3936, 2666, 68, 156, "Input",ExpressionUUID->"09dbf117-5b31-440e-b9dc-1e549e2343cc"],
Cell[172689, 4006, 17394, 311, 342, "Output",ExpressionUUID->"f99cb737-4a7c-4e47-8f78-cc28bb21adf9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190120, 4322, 2736, 72, 156, "Input",ExpressionUUID->"96271e85-ffbd-4dd8-889f-cfda08f2ac34"],
Cell[192859, 4396, 12830, 238, 336, "Output",ExpressionUUID->"e73e16a0-6e5f-483c-8285-7202401f9613"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205726, 4639, 2822, 75, 164, "Input",ExpressionUUID->"5078a1bf-69b2-4145-889a-d27f7f7855b0"],
Cell[208551, 4716, 11762, 220, 363, "Output",ExpressionUUID->"99ecf554-f7ae-48a6-8b4b-c9a50e5dff12"]
}, Open  ]]
}, Open  ]]
}
]
*)


